The Interaction between Inputs and Configurations fed to Software Systems: an Empirical Study

Widely used software systems such as video encoders are by necessity highly configurable, with hundreds or even thousands of options to choose from. Their users often have a hard time finding suitable values for these options (i.e. finding a proper configuration of the software system) to meet their goals for the tasks at hand, e.g. compress a video down to a certain size. One dimension of the problem is of course that performance depends on the input data: a video as input to an encoder like x264 or a file system fed to a tool like xz. To achieve good performance, users should therefore take into account both dimensions of (1) software variability and (2) input data. In this problem-statement paper, we conduct a large study over 8 configurable systems that quantifies the existing interactions between input data and configurations of software systems. The results exhibit that (1) inputs fed to software systems interact with their configuration options in non monotonous ways, significantly impacting their performance properties (2) tuning a software system for its input data makes it possible to multiply its performance by up to ten (3) input variability can jeopardize the relevance of performance predictive models for a field deployment.

==> JSS - Input Sensitivity(2)/figure/RQ3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Third research question results\n",
    "\n",
    "RQ1 and RQ2 study how inputs affect (1) performance distributions and (2) the effects of different configuration options. \n",
    "However, the performance distributions could change in a negligible way, without affecting the software user's experience. \n",
    "Before concluding on the real impact of the input sensitivity, it is necessary to quantify how much this performance changes from one input to another. \n",
    "Next, we ask whether adapting the software to its input data is worth the cost of finding the right set of parameters \\ie the concrete impact of input sensitivity. \n",
    "\n",
    "\n",
    "## RQ3 - Can we ignore input sensitivity?\n",
    "\n",
    "\n",
    "To estimate how much we can lose, we first define two scenarios S1 and S2:\n",
    "\n",
    "- *S1 - Baseline.* In this scenario, we just train a simple performance model on an input - i.e. the *target* input. We choose the best configuration according to the model, configure the related software with it and execute it with the target input.\n",
    "- *S2 - Ignoring input sensitivity.* In this scenario, we train a model on a given input i.e. the *source* input, and then predict the best configuration for this source input. If we ignore the threat of input sensitivity, we can easily reuse this model for any other input, including the target input defined in S1. Finally, we execute the software with the configuration predicted by our model on the *target* input.\n",
    "\n",
    "In this part, we systematically compare S1 and S2 in terms of performance for all inputs, all performance properties and all software systems. \n",
    "For S1, we repeat the scenario five times with different sources, uniformly chosen among other inputs and consider the average performance.\n",
    "For both scenarios, and due to the imprecision of the learning procedure, the models can recommend sub-optimal configurations. \n",
    "To avoid adding this imprecision to the effect of input sensitivity, and in order to be fair, we consider that the models are oracles i.e. that they predict the best configuration each time.\n",
    "\n",
    "\n",
    "**Performance ratio.**\n",
    "To compare S1 and S2, we use a performance ratio i.e. the performance obtained in S1 over the performance obtained in S2. \n",
    "If the ratio is equal to 1, there is no difference between S1 and S2 and the input sensitivity does not exist.\n",
    "A ratio of 1.4 would suggest that the performance of S1 is worth 1.4 times the performance of S2; therefore, it is possible to gain up to $(1.4-1)*100=40\\%$ performance by choosing S1 instead of S2. \n",
    "We also report on the standard deviation of the performance ratio distribution. \n",
    "A standard deviation of 0 implies that for each input, we gain or lose the same proportion of performance when picking S1 over S2. \n",
    "As a comparison, we compute the performance ratio between extreme configurations i.e. the best over the worst.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First, we import some libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for arrays\n",
    "import numpy as np\n",
    "\n",
    "# for dataframes\n",
    "import pandas as pd\n",
    "\n",
    "# plots\n",
    "import matplotlib.pyplot as plt\n",
    "# high-level plots\n",
    "import seaborn as sns\n",
    "\n",
    "# statistics\n",
    "import scipy.stats as sc\n",
    "# hierarchical clustering, clusters\n",
    "from scipy.cluster.hierarchy import linkage, cut_tree, leaves_list\n",
    "from scipy import stats\n",
    "# statistical tests\n",
    "from scipy.stats import mannwhitneyu\n",
    "\n",
    "# machine learning library\n",
    "# Principal Component Analysis - determine new axis for representing data\n",
    "from sklearn.decomposition import PCA\n",
    "# Random Forests -> vote between decision trees\n",
    "# Gradient boosting -> instead of a vote, upgrade the same tree\n",
    "from sklearn.ensemble import RandomForestRegressor, RandomForestClassifier, GradientBoostingClassifier\n",
    "# Decision Tree\n",
    "from sklearn.tree import DecisionTreeRegressor, plot_tree\n",
    "# To add interactions in linear regressions models\n",
    "from sklearn.preprocessing import PolynomialFeatures\n",
    "# Elasticnet is an hybrid method between ridge and Lasso\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet\n",
    "# To separate the data into training and test\n",
    "from sklearn.model_selection import train_test_split\n",
    "# Simple clustering (iterative steps)\n",
    "from sklearn.cluster import KMeans\n",
    "# get interactions of features\n",
    "from sklearn.preprocessing import PolynomialFeatures\n",
    "\n",
    "\n",
    "# we use it to interact with the file system\n",
    "import os\n",
    "# compute time\n",
    "from time import time\n",
    "\n",
    "# statistics\n",
    "import scipy.stats as sc\n",
    "# hierarchical clustering, clusters\n",
    "from scipy.cluster.hierarchy import linkage, cut_tree, leaves_list\n",
    "from scipy import stats\n",
    "# statistical tests\n",
    "from scipy.stats import mannwhitneyu\n",
    "\n",
    "# no warning\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Import data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = sorted([\"nodejs\", \"poppler\", \"xz\", \"x264\", \"lingeling\", \"sqlite\"])\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"time\"]\n",
    "#inputs_perf[\"sqlite\"] = [\"q\"+str(i+1) for i in range(15)]\n",
    "#not enough room\n",
    "inputs_perf[\"sqlite\"] = [\"q1\"]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\"]\n",
    "inputs_perf[\"xz\"] = [\"size\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# RQ3 code and results"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Partial results (i.e. the table of the article)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute the performance ratios."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_ratios(ns, perf):\n",
    "    \n",
    "    ratios = []\n",
    "    \n",
    "    nb_inputs = inputs_count[ns]\n",
    "    \n",
    "    for index_target in range(nb_inputs):\n",
    "\n",
    "        list_ratios = []\n",
    "        s1 = np.max(data[ns, index_target][perf])\n",
    "\n",
    "        for i in range(10):\n",
    "            index_source = np.random.randint(nb_inputs)\n",
    "            s2 = data[ns, index_target][perf][np.argmax(data[ns, index_source][perf])]\n",
    "            # we drop the ratios that are division per 0 or nan values\n",
    "            if not np.isnan(s1) and not np.isnan(s2) and s2!=0:\n",
    "                # we drop the ratios too high because it is just due to the fact that s2 is too low \n",
    "                # and it increases the standard deviation\n",
    "                if int(s1/s2) <= 50 and s1/s2 >1:\n",
    "                    list_ratios.append(s1/s2)\n",
    "\n",
    "        ratios.append(np.nanmean(list_ratios))\n",
    "\n",
    "    return (np.nanmean(ratios), \n",
    "            np.nanstd(ratios), \n",
    "            np.nanpercentile(ratios,5),\n",
    "            np.nanpercentile(ratios,25),\n",
    "            np.nanmedian(ratios),\n",
    "            np.nanpercentile(ratios,75),\n",
    "            np.nanpercentile(ratios,95))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute the table of ratios"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{table*}\n",
      "\\caption{Performance ratio distributions across inputs, \n",
      "      for different software systems and different performance properties. \n",
      "      In lines, \\textit{Avg} the avegrae performance ratio. \n",
      "      \\textit{Std} the standard deviation. \n",
      "      \\textit{$5^{th}$} the $5^{th}$ percentile.\n",
      "      \\textit{Q1} the first quartile.\n",
      "      \\textit{Q2} the median.\n",
      "      \\textit{Q3} the third quartile.\n",
      "      \\textit{$95^{th}$} the $95^{th}$ percentile.\n",
      "      Due to space constraints, we arbitrarly select few performance properties.}\n",
      "\\label{tab:ratios}\n",
      "\\vspace*{-0.4cm}\n",
      "\\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|c|}\n",
      "\\hline\n",
      "\\textbf{\\textit{System}}\n",
      " & \\multicolumn{2}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{lingeling}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{nodejs}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{poppler}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{sqlite}}}}\n",
      " & \\multicolumn{4}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{x264}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{xz}}}}\n",
      " \\tabularnewline \\hline\n",
      "Perf. P\n",
      " & \\footnotesize confl\n",
      " & \\footnotesize reduc\n",
      " & \\footnotesize ops\n",
      " & \\footnotesize time\n",
      " & \\footnotesize q1\n",
      " & \\footnotesize etime\n",
      " & \\footnotesize fps\n",
      " & \\footnotesize kbs\n",
      " & \\footnotesize size\n",
      " & \\footnotesize size\n",
      " \\tabularnewline \\hline\n",
      "Avg\n",
      " & 1.99\n",
      " & 1.42\n",
      " & 1.8\n",
      " & 2.95\n",
      " & 1.04\n",
      " & 1.26\n",
      " & 1.1\n",
      " & 1.52\n",
      " & 1.52\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Std\n",
      " & 2.16\n",
      " & 0.79\n",
      " & 2.07\n",
      " & 4.04\n",
      " & 0.02\n",
      " & 0.28\n",
      " & 0.14\n",
      " & 1.61\n",
      " & 1.48\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "$5^{th}$\n",
      " & 1.02\n",
      " & 1.03\n",
      " & 1.01\n",
      " & 1.03\n",
      " & 1.01\n",
      " & 1.02\n",
      " & 1.02\n",
      " & 1.06\n",
      " & 1.06\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q1\n",
      " & 1.05\n",
      " & 1.05\n",
      " & 1.09\n",
      " & 1.2\n",
      " & 1.02\n",
      " & 1.09\n",
      " & 1.04\n",
      " & 1.15\n",
      " & 1.15\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q2\n",
      " & 1.15\n",
      " & 1.13\n",
      " & 1.17\n",
      " & 1.51\n",
      " & 1.03\n",
      " & 1.19\n",
      " & 1.07\n",
      " & 1.27\n",
      " & 1.28\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q3\n",
      " & 1.49\n",
      " & 1.32\n",
      " & 1.57\n",
      " & 2.51\n",
      " & 1.05\n",
      " & 1.35\n",
      " & 1.11\n",
      " & 1.51\n",
      " & 1.5\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "$95^{th}$\n",
      " & 7.42\n",
      " & 3.11\n",
      " & 4.31\n",
      " & 10.33\n",
      " & 1.08\n",
      " & 1.7\n",
      " & 1.28\n",
      " & 2.31\n",
      " & 2.32\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "\\end{tabular}\n",
      "\\vspace*{-0.3cm}\n",
      "\\end{table*}\n"
     ]
    }
   ],
   "source": [
    "fontsize = \"\\\\footnotesize \"\n",
    "fontsize_number = \"\"\n",
    "\n",
    "perfs = []\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        perfs.append(perf[0:5])\n",
    "\n",
    "print(\"\\\\begin{table*}\")\n",
    "print(\"\"\"\\\\caption{Performance ratio distributions across inputs, \n",
    "      for different software systems and different performance properties. \n",
    "      In lines, \\\\textit{Avg} the avegrae performance ratio. \n",
    "      \\\\textit{Std} the standard deviation. \n",
    "      \\\\textit{$5^{th}$} the $5^{th}$ percentile.\n",
    "      \\\\textit{Q1} the first quartile.\n",
    "      \\\\textit{Q2} the median.\n",
    "      \\\\textit{Q3} the third quartile.\n",
    "      \\\\textit{$95^{th}$} the $95^{th}$ percentile.\n",
    "      Due to space constraints, we arbitrarly select few performance properties.}\"\"\")\n",
    "print(\"\\\\label{tab:ratios}\")\n",
    "print(\"\\\\vspace*{-0.4cm}\")\n",
    "print(\"\\\\begin{tabular}{|\"+\"c|\"*(len(perfs)+1)+\"}\")\n",
    "print(\"\\hline\")\n",
    "print(fontsize_number+\"\\\\textbf{\\\\textit{System}}\")\n",
    "for ns in sorted(name_systems):\n",
    "    print(\" & \\\\multicolumn{\"+str(len(inputs_perf[ns]))+\"}{|c|}{\"+fontsize_number+\n",
    "          \"\\\\cellcolor[HTML]{e8e8e8}{\\\\textbf{\\\\textit{\"+ns+\"}}}}\")\n",
    "print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "print(fontsize_number+\"Perf. P\")\n",
    "for p in perfs:\n",
    "    print(\" & \"+fontsize+p)\n",
    "print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        for i in range(len(numbers)):\n",
    "            ratio[ns, perf, i] = numbers[i] \n",
    "\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "\n",
    "for i in range(len(header)):\n",
    "    #if i >=1:\n",
    "    print(fontsize_number+header[i])\n",
    "    for ns in sorted(name_systems):\n",
    "        for perf in sorted(inputs_perf[ns]):\n",
    "            print(\" & \"+fontsize_number+str(ratio[ns, perf, i]))\n",
    "    #else:\n",
    "    #    for ns in sorted(name_systems):\n",
    "    #        for perf in inputs_perf[ns]:\n",
    "    #            print(\" & \"+str(ratio[ns, perf, 0])+\" $\\pm$ \"+str(ratio[ns, perf, 1]))\n",
    "    print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "print(\"\\\\end{tabular}\")\n",
    "print(\"\\\\vspace*{-0.3cm}\")\n",
    "print(\"\\\\end{table*}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.357222222222222"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean([1.08, 1.14, 1.24, 2.09, 1.37, 1.76, 1.6, 2.69, \n",
    "         1.04, 1.08, 1.07, 1.43, 1.44, 1.1, 1.11, 1.11, 1.0, 1.08])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Violin plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = [\"nodejs\", \"poppler\", \"xz\", \"x264\", \"gcc\", \"lingeling\", \"sqlite\", \"imagemagick\"]\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"imagemagick\"] = [\"time\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"cps\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"size\", \"time\"]\n",
    "inputs_perf[\"sqlite\"] = [\"q1\", \"q15\"]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\", \"cpu\"]\n",
    "inputs_perf[\"xz\"] = [\"size\", \"time\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"imagemagick\"] = [\"memory_r\", \"posterize_r\", \"gaussian-blur\", \"thread\", \"quality\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"imagemagick\"] = []\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_raw_ratios(ns, perf):\n",
    "    \n",
    "    ratios = []\n",
    "    \n",
    "    nb_inputs = inputs_count[ns]\n",
    "    \n",
    "    for index_target in range(nb_inputs):\n",
    "\n",
    "        list_ratios = []\n",
    "        s1 = np.max(data[ns, index_target][perf])\n",
    "\n",
    "        for i in range(10):\n",
    "            index_source = np.random.randint(nb_inputs)\n",
    "            s2 = data[ns, index_target][perf][np.argmax(data[ns, index_source][perf])]\n",
    "            # we drop the ratios that are division per 0 or nan values\n",
    "            if not np.isnan(s1) and not np.isnan(s2) and s2!=0:\n",
    "                # we drop the ratios too high because it is just due to the fact that s2 is too low \n",
    "                # and it increases the standard deviation\n",
    "                if int(s1/s2) <= 50:\n",
    "                    list_ratios.append(s1/s2)\n",
    "\n",
    "        ratios.append(np.nanmean(list_ratios))\n",
    "    \n",
    "    return ratios"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>System</th>\n",
       "      <th>Performance</th>\n",
       "      <th>Loss (%)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>10.634495</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>12.126538</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>22.420481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>12.434326</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>9.909910</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14412</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>22.779923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14413</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>2.248289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14414</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>0.990099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14415</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>10.233393</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14416</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>1.768173</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>14417 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      System Performance   Loss (%)\n",
       "0        gcc   gcc_ctime  10.634495\n",
       "1        gcc   gcc_ctime  12.126538\n",
       "2        gcc   gcc_ctime  22.420481\n",
       "3        gcc   gcc_ctime  12.434326\n",
       "4        gcc   gcc_ctime   9.909910\n",
       "...      ...         ...        ...\n",
       "14412     xz     xz_time  22.779923\n",
       "14413     xz     xz_time   2.248289\n",
       "14414     xz     xz_time   0.990099\n",
       "14415     xz     xz_time  10.233393\n",
       "14416     xz     xz_time   1.768173\n",
       "\n",
       "[14417 rows x 3 columns]"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "perfs = []\n",
    "\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,3) for k in get_raw_ratios(ns, perf)]\n",
    "        for i in range(len(numbers)):\n",
    "            if numbers[i] != 0:\n",
    "                perfs.append((ns, ns+'_'+perf, 100*(1-1/numbers[i])))\n",
    "\n",
    "df = pd.DataFrame(perfs, columns=[\"System\", \"Performance\", \"Loss (%)\"])\n",
    "df.fillna(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=((20,8)))\n",
    "\n",
    "sns.violinplot(x=df[\"Performance\"], y=df[\"Loss (%)\"], hue = df[\"System\"], linewidth=3, width = 0.7,\n",
    "              scale_hue=True, saturation = 0.75, ax = ax, scale = \"width\", dodge = False)\n",
    "\n",
    "ax.set_title(\"\")\n",
    "ax.set_xlabel(\"\", size = 20)\n",
    "ax.set_ylabel(\"Performance Loss (%)\", size = 25)\n",
    "\n",
    "plt.ylim(-10, 120)\n",
    "plt.yticks([-20,0,20,40,60,80,100], size=20)\n",
    "\n",
    "labs = [t.get_text().split('_')[1] if len(t.get_text().split('_')[1]) < 6 else t.get_text().split('_')[1][0:5]+'.' for t in ax.get_xticklabels()]\n",
    "labs[15] = \"bitrate\"\n",
    "ax.set_xticklabels(labs, size=25)\n",
    "ax.xaxis.set_tick_params(rotation=90)\n",
    "\n",
    "plt.legend(loc=\"upper left\", frameon=True, fontsize=20, title = \"Systems\", title_fontsize=20)\n",
    "plt.grid(alpha = 0.5)\n",
    "plt.savefig('./RQ3-violon_plot.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Complete results "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = [\"nodejs\", \"poppler\", \"xz\", \"x264\", \"gcc\", \"lingeling\", \"imagemagick\"]\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"imagemagick\"] = [\"time\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"cps\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"size\", \"time\"]\n",
    "inputs_perf[\"sqlite\"] = [\"q\"+str(i+1) for i in range(15)]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\", \"cpu\"]\n",
    "inputs_perf[\"xz\"] = [\"size\", \"time\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"imagemagick\"] = [\"memory_r\", \"posterize_r\", \"gaussian-blur\", \"thread\", \"quality\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"imagemagick\"] = []\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Results for gcc\n",
      "Results ctime\n",
      " Avg 1.15 Std 0.05 $5^{th}$ 1.06 Q1 1.11 Q2 1.15 Q3 1.2 $95^{th}$ 1.22\n",
      "Results exec\n",
      " Avg 1.37 Std 0.51 $5^{th}$ 1.02 Q1 1.1 Q2 1.23 Q3 1.43 $95^{th}$ 1.88\n",
      "Results size\n",
      " Avg 1.24 Std 0.11 $5^{th}$ 1.09 Q1 1.19 Q2 1.21 Q3 1.26 $95^{th}$ 1.43\n",
      "Results for imagemagick\n",
      "Results time\n",
      " Avg 1.06 Std 0.05 $5^{th}$ 1.01 Q1 1.03 Q2 1.04 Q3 1.07 $95^{th}$ 1.14\n",
      "Results for lingeling\n",
      "Results conflicts\n",
      " Avg 1.91 Std 2.04 $5^{th}$ 1.02 Q1 1.06 Q2 1.15 Q3 1.49 $95^{th}$ 6.81\n",
      "Results cps\n",
      " Avg 1.94 Std 3.3 $5^{th}$ 1.02 Q1 1.06 Q2 1.15 Q3 1.41 $95^{th}$ 5.43\n",
      "Results reductions\n",
      " Avg 1.44 Std 0.77 $5^{th}$ 1.03 Q1 1.06 Q2 1.14 Q3 1.34 $95^{th}$ 3.11\n",
      "Results for nodejs\n",
      "Results ops\n",
      " Avg 1.77 Std 2.08 $5^{th}$ 1.01 Q1 1.09 Q2 1.17 Q3 1.57 $95^{th}$ 4.02\n",
      "Results for poppler\n",
      "Results size\n",
      " Avg 1.99 Std 2.03 $5^{th}$ 1.01 Q1 1.07 Q2 1.32 Q3 2.06 $95^{th}$ 5.04\n",
      "Results time\n",
      " Avg 2.93 Std 4.12 $5^{th}$ 1.03 Q1 1.19 Q2 1.52 Q3 2.39 $95^{th}$ 11.3\n",
      "Results for x264\n",
      "Results cpu\n",
      " Avg 1.12 Std 0.16 $5^{th}$ 1.03 Q1 1.05 Q2 1.09 Q3 1.14 $95^{th}$ 1.31\n",
      "Results etime\n",
      " Avg 1.27 Std 0.31 $5^{th}$ 1.02 Q1 1.09 Q2 1.21 Q3 1.36 $95^{th}$ 1.7\n",
      "Results fps\n",
      " Avg 1.1 Std 0.12 $5^{th}$ 1.02 Q1 1.05 Q2 1.07 Q3 1.11 $95^{th}$ 1.27\n",
      "Results kbs\n",
      " Avg 1.51 Std 1.5 $5^{th}$ 1.06 Q1 1.15 Q2 1.27 Q3 1.49 $95^{th}$ 2.4\n",
      "Results size\n",
      " Avg 1.53 Std 1.65 $5^{th}$ 1.06 Q1 1.16 Q2 1.27 Q3 1.5 $95^{th}$ 2.32\n",
      "Results for xz\n",
      "Results size\n",
      " Avg nan Std nan $5^{th}$ nan Q1 nan Q2 nan Q3 nan $95^{th}$ nan\n",
      "Results time\n",
      " Avg 1.08 Std 0.07 $5^{th}$ 1.01 Q1 1.02 Q2 1.07 Q3 1.12 $95^{th}$ 1.21\n"
     ]
    }
   ],
   "source": [
    "complete_res = []\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    print(\"Results for\",ns)\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        print(\"Results\", perf)\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        complete_res.append(np.mean(numbers))\n",
    "        disp=\"\"\n",
    "        for i in range(len(numbers)):\n",
    "            disp+=\" \"+header[i]+\" \"+str(numbers[i]) \n",
    "        print(disp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nan\n"
     ]
    }
   ],
   "source": [
    "print(np.mean(complete_res))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q2[\"gcc\",\"ctime\"] =1.14\n",
      "q2[\"gcc\",\"exec\"] =1.25\n",
      "q2[\"gcc\",\"size\"] =1.21\n",
      "q2[\"imagemagick\",\"time\"] =1.04\n",
      "q2[\"lingeling\",\"conflicts\"] =1.14\n",
      "q2[\"lingeling\",\"cps\"] =1.14\n",
      "q2[\"lingeling\",\"reductions\"] =1.13\n",
      "q2[\"nodejs\",\"ops\"] =1.17\n",
      "q2[\"poppler\",\"size\"] =1.32\n",
      "q2[\"poppler\",\"time\"] =1.51\n",
      "q2[\"x264\",\"cpu\"] =1.08\n",
      "q2[\"x264\",\"etime\"] =1.19\n",
      "q2[\"x264\",\"fps\"] =1.07\n",
      "q2[\"x264\",\"kbs\"] =1.27\n",
      "q2[\"x264\",\"size\"] =1.27\n",
      "q2[\"xz\",\"size\"] =nan\n",
      "q2[\"xz\",\"time\"] =1.08\n"
     ]
    }
   ],
   "source": [
    "complete_res = []\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        complete_res.append(np.mean(numbers))\n",
    "        print('q2[\"'+ns+'\",\"'+perf+'\"] ='+str(numbers[4]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figure/RQ3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Third research question results\n",
    "\n",
    "RQ1 and RQ2 study how inputs affect (1) performance distributions and (2) the effects of different configuration options. \n",
    "However, the performance distributions could change in a negligible way, without affecting the software user's experience. \n",
    "Before concluding on the real impact of the input sensitivity, it is necessary to quantify how much this performance changes from one input to another. \n",
    "Next, we ask whether adapting the software to its input data is worth the cost of finding the right set of parameters \\ie the concrete impact of input sensitivity. \n",
    "\n",
    "\n",
    "## RQ3 - Can we ignore input sensitivity?\n",
    "\n",
    "\n",
    "To estimate how much we can lose, we first define two scenarios S1 and S2:\n",
    "\n",
    "- *S1 - Baseline.* In this scenario, we just train a simple performance model on an input - i.e. the *target* input. We choose the best configuration according to the model, configure the related software with it and execute it with the target input.\n",
    "- *S2 - Ignoring input sensitivity.* In this scenario, we train a model on a given input i.e. the *source* input, and then predict the best configuration for this source input. If we ignore the threat of input sensitivity, we can easily reuse this model for any other input, including the target input defined in S1. Finally, we execute the software with the configuration predicted by our model on the *target* input.\n",
    "\n",
    "In this part, we systematically compare S1 and S2 in terms of performance for all inputs, all performance properties and all software systems. \n",
    "For S1, we repeat the scenario five times with different sources, uniformly chosen among other inputs and consider the average performance.\n",
    "For both scenarios, and due to the imprecision of the learning procedure, the models can recommend sub-optimal configurations. \n",
    "To avoid adding this imprecision to the effect of input sensitivity, and in order to be fair, we consider that the models are oracles i.e. that they predict the best configuration each time.\n",
    "\n",
    "\n",
    "**Performance ratio.**\n",
    "To compare S1 and S2, we use a performance ratio i.e. the performance obtained in S1 over the performance obtained in S2. \n",
    "If the ratio is equal to 1, there is no difference between S1 and S2 and the input sensitivity does not exist.\n",
    "A ratio of 1.4 would suggest that the performance of S1 is worth 1.4 times the performance of S2; therefore, it is possible to gain up to $(1.4-1)*100=40\\%$ performance by choosing S1 instead of S2. \n",
    "We also report on the standard deviation of the performance ratio distribution. \n",
    "A standard deviation of 0 implies that for each input, we gain or lose the same proportion of performance when picking S1 over S2. \n",
    "As a comparison, we compute the performance ratio between extreme configurations i.e. the best over the worst.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First, we import some libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for arrays\n",
    "import numpy as np\n",
    "\n",
    "# for dataframes\n",
    "import pandas as pd\n",
    "\n",
    "# plots\n",
    "import matplotlib.pyplot as plt\n",
    "# high-level plots\n",
    "import seaborn as sns\n",
    "\n",
    "# statistics\n",
    "import scipy.stats as sc\n",
    "# hierarchical clustering, clusters\n",
    "from scipy.cluster.hierarchy import linkage, cut_tree, leaves_list\n",
    "from scipy import stats\n",
    "# statistical tests\n",
    "from scipy.stats import mannwhitneyu\n",
    "\n",
    "# machine learning library\n",
    "# Principal Component Analysis - determine new axis for representing data\n",
    "from sklearn.decomposition import PCA\n",
    "# Random Forests -> vote between decision trees\n",
    "# Gradient boosting -> instead of a vote, upgrade the same tree\n",
    "from sklearn.ensemble import RandomForestRegressor, RandomForestClassifier, GradientBoostingClassifier\n",
    "# Decision Tree\n",
    "from sklearn.tree import DecisionTreeRegressor, plot_tree\n",
    "# To add interactions in linear regressions models\n",
    "from sklearn.preprocessing import PolynomialFeatures\n",
    "# Elasticnet is an hybrid method between ridge and Lasso\n",
    "from sklearn.linear_model import LinearRegression, ElasticNet\n",
    "# To separate the data into training and test\n",
    "from sklearn.model_selection import train_test_split\n",
    "# Simple clustering (iterative steps)\n",
    "from sklearn.cluster import KMeans\n",
    "# get interactions of features\n",
    "from sklearn.preprocessing import PolynomialFeatures\n",
    "\n",
    "\n",
    "# we use it to interact with the file system\n",
    "import os\n",
    "# compute time\n",
    "from time import time\n",
    "\n",
    "# statistics\n",
    "import scipy.stats as sc\n",
    "# hierarchical clustering, clusters\n",
    "from scipy.cluster.hierarchy import linkage, cut_tree, leaves_list\n",
    "from scipy import stats\n",
    "# statistical tests\n",
    "from scipy.stats import mannwhitneyu\n",
    "\n",
    "# no warning\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Import data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = sorted([\"nodejs\", \"poppler\", \"xz\", \"x264\", \"lingeling\", \"sqlite\"])\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"time\"]\n",
    "#inputs_perf[\"sqlite\"] = [\"q\"+str(i+1) for i in range(15)]\n",
    "#not enough room\n",
    "inputs_perf[\"sqlite\"] = [\"q1\"]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\"]\n",
    "inputs_perf[\"xz\"] = [\"size\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# RQ3 code and results"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Partial results (i.e. the table of the article)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute the performance ratios."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_ratios(ns, perf):\n",
    "    \n",
    "    ratios = []\n",
    "    \n",
    "    nb_inputs = inputs_count[ns]\n",
    "    \n",
    "    for index_target in range(nb_inputs):\n",
    "\n",
    "        list_ratios = []\n",
    "        s1 = np.max(data[ns, index_target][perf])\n",
    "\n",
    "        for i in range(10):\n",
    "            index_source = np.random.randint(nb_inputs)\n",
    "            s2 = data[ns, index_target][perf][np.argmax(data[ns, index_source][perf])]\n",
    "            # we drop the ratios that are division per 0 or nan values\n",
    "            if not np.isnan(s1) and not np.isnan(s2) and s2!=0:\n",
    "                # we drop the ratios too high because it is just due to the fact that s2 is too low \n",
    "                # and it increases the standard deviation\n",
    "                if int(s1/s2) <= 50 and s1/s2 >1:\n",
    "                    list_ratios.append(s1/s2)\n",
    "\n",
    "        ratios.append(np.nanmean(list_ratios))\n",
    "\n",
    "    return (np.nanmean(ratios), \n",
    "            np.nanstd(ratios), \n",
    "            np.nanpercentile(ratios,5),\n",
    "            np.nanpercentile(ratios,25),\n",
    "            np.nanmedian(ratios),\n",
    "            np.nanpercentile(ratios,75),\n",
    "            np.nanpercentile(ratios,95))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute the table of ratios"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{table*}\n",
      "\\caption{Performance ratio distributions across inputs, \n",
      "      for different software systems and different performance properties. \n",
      "      In lines, \\textit{Avg} the avegrae performance ratio. \n",
      "      \\textit{Std} the standard deviation. \n",
      "      \\textit{$5^{th}$} the $5^{th}$ percentile.\n",
      "      \\textit{Q1} the first quartile.\n",
      "      \\textit{Q2} the median.\n",
      "      \\textit{Q3} the third quartile.\n",
      "      \\textit{$95^{th}$} the $95^{th}$ percentile.\n",
      "      Due to space constraints, we arbitrarly select few performance properties.}\n",
      "\\label{tab:ratios}\n",
      "\\vspace*{-0.4cm}\n",
      "\\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|c|}\n",
      "\\hline\n",
      "\\textbf{\\textit{System}}\n",
      " & \\multicolumn{2}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{lingeling}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{nodejs}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{poppler}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{sqlite}}}}\n",
      " & \\multicolumn{4}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{x264}}}}\n",
      " & \\multicolumn{1}{|c|}{\\cellcolor[HTML]{e8e8e8}{\\textbf{\\textit{xz}}}}\n",
      " \\tabularnewline \\hline\n",
      "Perf. P\n",
      " & \\footnotesize confl\n",
      " & \\footnotesize reduc\n",
      " & \\footnotesize ops\n",
      " & \\footnotesize time\n",
      " & \\footnotesize q1\n",
      " & \\footnotesize etime\n",
      " & \\footnotesize fps\n",
      " & \\footnotesize kbs\n",
      " & \\footnotesize size\n",
      " & \\footnotesize size\n",
      " \\tabularnewline \\hline\n",
      "Avg\n",
      " & 1.99\n",
      " & 1.42\n",
      " & 1.8\n",
      " & 2.95\n",
      " & 1.04\n",
      " & 1.26\n",
      " & 1.1\n",
      " & 1.52\n",
      " & 1.52\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Std\n",
      " & 2.16\n",
      " & 0.79\n",
      " & 2.07\n",
      " & 4.04\n",
      " & 0.02\n",
      " & 0.28\n",
      " & 0.14\n",
      " & 1.61\n",
      " & 1.48\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "$5^{th}$\n",
      " & 1.02\n",
      " & 1.03\n",
      " & 1.01\n",
      " & 1.03\n",
      " & 1.01\n",
      " & 1.02\n",
      " & 1.02\n",
      " & 1.06\n",
      " & 1.06\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q1\n",
      " & 1.05\n",
      " & 1.05\n",
      " & 1.09\n",
      " & 1.2\n",
      " & 1.02\n",
      " & 1.09\n",
      " & 1.04\n",
      " & 1.15\n",
      " & 1.15\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q2\n",
      " & 1.15\n",
      " & 1.13\n",
      " & 1.17\n",
      " & 1.51\n",
      " & 1.03\n",
      " & 1.19\n",
      " & 1.07\n",
      " & 1.27\n",
      " & 1.28\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "Q3\n",
      " & 1.49\n",
      " & 1.32\n",
      " & 1.57\n",
      " & 2.51\n",
      " & 1.05\n",
      " & 1.35\n",
      " & 1.11\n",
      " & 1.51\n",
      " & 1.5\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "$95^{th}$\n",
      " & 7.42\n",
      " & 3.11\n",
      " & 4.31\n",
      " & 10.33\n",
      " & 1.08\n",
      " & 1.7\n",
      " & 1.28\n",
      " & 2.31\n",
      " & 2.32\n",
      " & nan\n",
      " \\tabularnewline \\hline\n",
      "\\end{tabular}\n",
      "\\vspace*{-0.3cm}\n",
      "\\end{table*}\n"
     ]
    }
   ],
   "source": [
    "fontsize = \"\\\\footnotesize \"\n",
    "fontsize_number = \"\"\n",
    "\n",
    "perfs = []\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        perfs.append(perf[0:5])\n",
    "\n",
    "print(\"\\\\begin{table*}\")\n",
    "print(\"\"\"\\\\caption{Performance ratio distributions across inputs, \n",
    "      for different software systems and different performance properties. \n",
    "      In lines, \\\\textit{Avg} the avegrae performance ratio. \n",
    "      \\\\textit{Std} the standard deviation. \n",
    "      \\\\textit{$5^{th}$} the $5^{th}$ percentile.\n",
    "      \\\\textit{Q1} the first quartile.\n",
    "      \\\\textit{Q2} the median.\n",
    "      \\\\textit{Q3} the third quartile.\n",
    "      \\\\textit{$95^{th}$} the $95^{th}$ percentile.\n",
    "      Due to space constraints, we arbitrarly select few performance properties.}\"\"\")\n",
    "print(\"\\\\label{tab:ratios}\")\n",
    "print(\"\\\\vspace*{-0.4cm}\")\n",
    "print(\"\\\\begin{tabular}{|\"+\"c|\"*(len(perfs)+1)+\"}\")\n",
    "print(\"\\hline\")\n",
    "print(fontsize_number+\"\\\\textbf{\\\\textit{System}}\")\n",
    "for ns in sorted(name_systems):\n",
    "    print(\" & \\\\multicolumn{\"+str(len(inputs_perf[ns]))+\"}{|c|}{\"+fontsize_number+\n",
    "          \"\\\\cellcolor[HTML]{e8e8e8}{\\\\textbf{\\\\textit{\"+ns+\"}}}}\")\n",
    "print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "print(fontsize_number+\"Perf. P\")\n",
    "for p in perfs:\n",
    "    print(\" & \"+fontsize+p)\n",
    "print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        for i in range(len(numbers)):\n",
    "            ratio[ns, perf, i] = numbers[i] \n",
    "\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "\n",
    "for i in range(len(header)):\n",
    "    #if i >=1:\n",
    "    print(fontsize_number+header[i])\n",
    "    for ns in sorted(name_systems):\n",
    "        for perf in sorted(inputs_perf[ns]):\n",
    "            print(\" & \"+fontsize_number+str(ratio[ns, perf, i]))\n",
    "    #else:\n",
    "    #    for ns in sorted(name_systems):\n",
    "    #        for perf in inputs_perf[ns]:\n",
    "    #            print(\" & \"+str(ratio[ns, perf, 0])+\" $\\pm$ \"+str(ratio[ns, perf, 1]))\n",
    "    print(\" \\\\tabularnewline \\\\hline\")\n",
    "\n",
    "print(\"\\\\end{tabular}\")\n",
    "print(\"\\\\vspace*{-0.3cm}\")\n",
    "print(\"\\\\end{table*}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.357222222222222"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean([1.08, 1.14, 1.24, 2.09, 1.37, 1.76, 1.6, 2.69, \n",
    "         1.04, 1.08, 1.07, 1.43, 1.44, 1.1, 1.11, 1.11, 1.0, 1.08])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Violin plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = [\"nodejs\", \"poppler\", \"xz\", \"x264\", \"gcc\", \"lingeling\", \"sqlite\", \"imagemagick\"]\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"imagemagick\"] = [\"time\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"cps\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"size\", \"time\"]\n",
    "inputs_perf[\"sqlite\"] = [\"q1\", \"q15\"]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\", \"cpu\"]\n",
    "inputs_perf[\"xz\"] = [\"size\", \"time\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"imagemagick\"] = [\"memory_r\", \"posterize_r\", \"gaussian-blur\", \"thread\", \"quality\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"imagemagick\"] = []\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_raw_ratios(ns, perf):\n",
    "    \n",
    "    ratios = []\n",
    "    \n",
    "    nb_inputs = inputs_count[ns]\n",
    "    \n",
    "    for index_target in range(nb_inputs):\n",
    "\n",
    "        list_ratios = []\n",
    "        s1 = np.max(data[ns, index_target][perf])\n",
    "\n",
    "        for i in range(10):\n",
    "            index_source = np.random.randint(nb_inputs)\n",
    "            s2 = data[ns, index_target][perf][np.argmax(data[ns, index_source][perf])]\n",
    "            # we drop the ratios that are division per 0 or nan values\n",
    "            if not np.isnan(s1) and not np.isnan(s2) and s2!=0:\n",
    "                # we drop the ratios too high because it is just due to the fact that s2 is too low \n",
    "                # and it increases the standard deviation\n",
    "                if int(s1/s2) <= 50:\n",
    "                    list_ratios.append(s1/s2)\n",
    "\n",
    "        ratios.append(np.nanmean(list_ratios))\n",
    "    \n",
    "    return ratios"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>System</th>\n",
       "      <th>Performance</th>\n",
       "      <th>Loss (%)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>10.634495</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>12.126538</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>22.420481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>12.434326</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>gcc</td>\n",
       "      <td>gcc_ctime</td>\n",
       "      <td>9.909910</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14412</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>22.779923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14413</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>2.248289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14414</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>0.990099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14415</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>10.233393</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14416</th>\n",
       "      <td>xz</td>\n",
       "      <td>xz_time</td>\n",
       "      <td>1.768173</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>14417 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "      System Performance   Loss (%)\n",
       "0        gcc   gcc_ctime  10.634495\n",
       "1        gcc   gcc_ctime  12.126538\n",
       "2        gcc   gcc_ctime  22.420481\n",
       "3        gcc   gcc_ctime  12.434326\n",
       "4        gcc   gcc_ctime   9.909910\n",
       "...      ...         ...        ...\n",
       "14412     xz     xz_time  22.779923\n",
       "14413     xz     xz_time   2.248289\n",
       "14414     xz     xz_time   0.990099\n",
       "14415     xz     xz_time  10.233393\n",
       "14416     xz     xz_time   1.768173\n",
       "\n",
       "[14417 rows x 3 columns]"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "perfs = []\n",
    "\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,3) for k in get_raw_ratios(ns, perf)]\n",
    "        for i in range(len(numbers)):\n",
    "            if numbers[i] != 0:\n",
    "                perfs.append((ns, ns+'_'+perf, 100*(1-1/numbers[i])))\n",
    "\n",
    "df = pd.DataFrame(perfs, columns=[\"System\", \"Performance\", \"Loss (%)\"])\n",
    "df.fillna(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABLcAAAIbCAYAAAAZ9nyhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdd3hUVf7H8fdJD4HQQQmwoSkgIEgsIELUFRVcmgVXV8Sy6CqyWFYFV8GyAutvVVCxoQs2VtEVUBRRKcKC2FDRxRWEKEoRCISWQpLz+yPJMDU9mdw7n9fz8GTmtjknM0zmfuZ7zjXWWkRERERERERERJwoKtwNEBERERERERERqSyFWyIiIiIiIiIi4lgKt0RERERERERExLEUbomIiIiIiIiIiGMp3BIREREREREREceKCXcD3KZZs2Y2NTW11h83Ly+PuLi4Wn/ccIiUvkZKP0F9datI6Wuk9BPUVzeKlH6C+upWkdLXSOknqK9uFSl9jZR+Qnj6+vnnn++21jYPtk7hVjVLTU3ls88+q/XHzcjIIByhWjhESl8jpZ+gvrpVpPQ1UvoJ6qsbRUo/QX11q0jpa6T0E9RXt4qUvkZKPyE8fTXG/BhqnYYlioiIiIiIiIiIYyncEhERERERERERx1K4JSIiIiIiIiIijqVwS0REREREREREHEvhloiIiIiIiIiIOJbCLRERERERERERcSyFWyIiIiIiIiIi4lgKt0RERERERERExLFiwt2ASJabm0tmZiYHDhygoKCgSsfKz89nw4YN1dSyui1S+hop/YTy9TU6OpoGDRrQpEkT4uPja6llIiIiIiIiUtcp3AqT3NxcfvrpJxo3bkxqaiqxsbEYY6p0vEg54Y+UvkZKP6HsvlprOXLkCPv37+enn36ibdu2EfO7ERERERERkdJpWGKYZGZm0rhxY5o1a0ZcXFyVgi0RtzPGEBcXR7NmzWjcuDGZmZnhbpKIiIiIiIjUEQq3wuTAgQMkJyeHuxkijpOcnMyBAwfC3QwRERERERGpIxRuhUlBQQGxsbHhboaI48TGxlZ5jjoRERERERFxD4VbYaShiCIVp/83IiIiIiIi4k3hloiIiIiIiIiIOJbCLRERERERERERcSyFWyIiIiIiIiIi4lgKt0RERERERERExLEUbklYFBQU8OyzzzJgwACaNGlCbGwsLVq0oEePHlx77bUsXLiwxtuQkZGBMYbRo0fX+GOJiIiIiIiISM2ICXcDJPIUFBRwwQUXsHjxYho1asTgwYNp3bo1mZmZ/PDDD7zyyit89913DBkyJNxNFREREREREZE6TuGW1Lq5c+eyePFiTjzxRFasWEHDhg191h8+fJi1a9eGqXUiIiIiIiIi4iQalii1bvXq1QCMHj06INgCqFevHmeeeSYATz31FMYY7rvvvqDH2rFjB7GxsXTv3t2z7MCBA9x///1069aN5ORkGjRoQIcOHRg5ciSff/45AJMnT6Zdu3YAzJkzB2OM59/s2bN9HuO9995j0KBBNGvWjPj4eDp06MBf/vIX9u3bF9Ce1NRUUlNTOXjwIDfffDNt2rQhMTGRnj17Mn/+fADy8/N58MEH6dSpEwkJCXTo0IHHH3884FjWWubMmUPfvn1p3rw5CQkJtGnThnPPPZdXX321rF+ziIiIiIiISERQ5ZbUuqZNmwLw/fffl7ntH/7wB+644w5mzZrFXXfdRXR0tM/6559/nvz8fK677jqgKBA677zzWL16NX369OHaa68lJiaGrVu3snz5cs444wx69+5Neno6+/btY/r06Zx44okMGzbMc8yePXt6bt93331MmjSJJk2acMEFF9CiRQu+/vpr/u///o933nmHNWvWkJyc7NOmI0eOcM4555CZmcnQoUPJy8tj7ty5XHjhhSxZsoSZM2eydu1azj//fOLj45k3bx433XQTzZs3Z+TIkZ7j3HPPPTz00EO0a9eOSy65hIYNG7J9+3Y+/fRT5s2b57OtiIiIiIiISKRSuCW1bsSIEUybNo2nnnqKAwcOMHz4cHr37s1vfvObgG3r16/PFVdcwRNPPMG7777LBRdc4FlnrWXWrFnUq1ePK664AoBvvvmG1atXM2zYMN58802fYxUWFpKVlQVAeno6qampTJ8+nZ49ezJ58uSAx162bBmTJk2iT58+vPPOOzRq1Mizbvbs2Vx11VVMmjSJRx55xGe/bdu2cdJJJ7F8+XLi4+MBuOKKK+jfvz8XX3wxHTp04JtvvvEc75ZbbqFz585MnTrVJ7B67rnnSElJ4ZtvvqFevXo+j7F79+4yf89StxQWFjJv3jz27NnDOeecQ6dOncLdJBEREREREVfQsESpdb169eKll16iZcuWvPTSS1x44YWkpqbStGlThg8fzltvveWz/Z/+9CcAnn76aZ/lS5YsYcuWLYwcOTJgeGNiYmLA40ZFRdG4ceNyt3PGjBkAPPvssz7BFhQNqezZsycvv/xy0H0fffRRT7AFcMYZZ9CuXTv27t3LtGnTfI7Xvn17Tj/9dNavX09BQYHPcWJjYwOq1QCaNWtW7n5I3fDZZ5/xxBNP8O233zJ16tRwN0dERERERMQ1VLklYXHJJZcwfPhwli1bxqpVq1i3bh2rVq1i/vz5zJ8/n1GjRjF79myMMZxwwgn079+fd999l61bt9KiRQsAnnnmGQCuv/56z3G7du1Kz549mTt3Lj/++CNDhw6lX79+pKWlERcXV6E2rlmzhtjYWObNm8e8efMC1ufl5bFr1y727NnjGWoJ0KhRIzp06BCwfatWrdiyZQu9e/cOWJeSkkJBQQE7duwgJSUFgEsvvZSZM2dywgkncPHFFzNgwAD69OkTdJ4yqfu8h+Fu3LgxjC0RERERERFxF4VbEjaxsbEMHDiQgQMHAlBQUMAbb7zB1VdfzQsvvMDw4cM9c2HdcMMNfPTRR8yaNYuJEyeyY8cOFi5cSM+ePTnllFM8x4yOjmbp0qXcd999vP7669xxxx0ANGjQgCuvvJIpU6ZQv379crVvz5495Ofnc++995a63cGDB33CrVDhU0xMTMj1JeuOHDniWfbQQw9x3HHH8fzzzzN16lSmTp1KTEwMgwYN4h//+AcdO3YsVz9ERERERERE3EzDEqXOiI6O5pJLLuHmm28GYOnSpZ51I0aMoGXLljz33HMUFBQETCTvrXHjxjzyyCNs3bqVjRs3MmvWLDp37szjjz/uGeJYHg0bNqRx48ZYa0v9F2yusOoQHR3Nn//8Z7766it27tzJG2+8wfDhw1m4cCHnnXceubm5NfK4IiIiIiIiIk6icEvqnAYNGgBFE8aXiI2N5dprr+WXX35h0aJFzJo1i/r163P55ZeXeqyOHTtyzTXXsGLFCurXr8+CBQs860rmsvKf56rEaaedxt69e/n222+r2qUqa9GiBSNGjOC1117jrLPO4ocffuCbb74Jd7NERMTBrLVs376dzZs3h7spIiIiIlWicEtq3dy5c3n//fcpLCwMWLdjxw6effZZAPr37++zbsyYMURHR3PzzTezZcsWLrvsMk8QVmLLli1Bw6i9e/eSm5vrM9F848aNMcbw008/BW1nSQXZH//4R7Zt2xaw/tChQ3z88cdl9LZycnNzWbp0qU/AB0XDFjMzMwECrqAozuL/3IqI1LZ58+bx0ksvMXr0aJYtWxbu5oiIiIhUmubcklq3du1apk+fzjHHHEO/fv1o164dUBRMLVq0iOzsbIYOHcpFF13ks1/btm0ZPHgwCxcuBAg6JPGrr75i+PDh9O7dm27dutGqVSt27drFggULOHLkiGcOLoD69etz6qmnsnLlSi6//HKOO+44oqOjGTJkCD169ODss89m6tSpTJgwgU6dOjFo0CDatWvHwYMH+fHHH1mxYgX9+vVj8eLF1f47ys7OZtCgQaSmpnLqqafym9/8hpycHN5//302bNjAkCFD6NKlS7U/rtSc/Px8n/sFBQWeudZERMLhueee88zf+PLLL3PmmWeGuUUiIiIilaMzK6l1t956K506deKDDz7g66+/5r333iMnJ4emTZuSnp7OZZddxmWXXYYxJmDfq6++moULF5KWlsZJJ50UsD4tLY0JEyawYsUKFi9ezN69e2nevDm9e/dm3LhxnH/++T7bv/jii9x8880sXryYuXPnYq2ldevW9OjRA4A77riD008/nRkzZrBq1SoWLFhAw4YNSUlJYcyYMVx22WU18jtKSkrib3/7GytXrmT16tXMnz+fBg0a0KFDB5588kmuvvrqGnlcqTn+4VZ+fr5rw62cnBxef/11YmNjOeaYY0hISAh3k0QkiOzsbM/tPXv2hLElIiIiIlXjzjMrqdPatGnDjTfeyI033ljhfdetWwfA9ddfH3R969atefDBB8t9vI4dO/LWW2+Vuk2/fv3o169fuY6XkZERct3y5ctDrps9ezazZ8/23I+NjeXWW29l4sSJ5Xpcqfu8r4RZct+toc+iRYt45pln6N69O9HR0QFVmCIiIiIiItVJc26JYxw4cICnnnqKJk2a8Pvf/z7czRGpkGCVW271zDPPeG4//fTTYWyJiIiIiIhEAlVuSZ23aNEivvjiC9566y127tzJ1KlTNZm6OI5/5VZeXl6YWlLzvIc65ebmhrElIlJeusiFiIiIOJnCLanz5s2bx5w5c2jZsiUTJkxg3Lhx4W6SSIX5h1turtwSEecJNs+liIiIiFMo3JI6z38+KlWCiBMFm3NLREREREREqk5zbomI1IJIGpYoIs6jYYkiIiLiZAq3RERqgX/FocItkbrLWktBQUG4m1GjFGaJiIiIm2hYoohILfAPszS8VqRuOnLkCDfddBNJSUlcdNFF9OnTJ9xNqhEK3EVERMRNVLklIlIL/E8cdSIpUjctXryY//73v+Tk5PDoo4+Guzk15vDhwz73s7OzVc0lIiIijqVwS0SkFvhXSahyS5zmtddeY9asWSxYsCDcTalRmzZt8tzevn17GFtSs/zDrYKCAoXuIiIi4lgKt0REakFOTo7PfYVb4iR5eXk8/vjj7N27l3/84x+q8HGBgwcPBiw7cOBAGFoiIiIiUnUKt0REaoF/mOUfdonUZf4VPQq3nC9YkKVwS0RERJxK4ZaISC1Q5ZY4mX+YpXDL+RRuiYiEl7U2YIi4iFSerpZYB82YMcNnzo/yKCwsJCqq9rLKjh07Mm7cuFp7PBGn8w+3srOzw9QSkYpTuOU+wYKs/fv3h6ElIiKRx1rLLbfcQl5eHqeeeiqjRo0Kd5NqTE5ODpMnTyYpKYkrr7yStm3bhrtJ4lIKt+qgTZs2sW79fyms1yTcTQkq6nBmuJsg4igFBQUB4Za+qRMn8Q+zCgsLw9QSqS779u0r1zIREal+33//PZ9//jndu3dn1qxZrg63Fi5cyOrVq+nevTvPP/88kydPDneTxKUUbtVRhfWakNP1gnA3I6iE/74d7iaIOEqw+bVUuSVOosot99m7d2/AMoVbIiK1I9hFPdzqgw8+8NxeunSpwi2pMZpzS0SkhgULshRuiZMUFBT43FfllvMFC7eCLRMRERFxAoVbIiI1LNgQRA1LFCfRsET3ycwMnGIg2DIRERERJ1C4JWFnrWX69Ol07dqVhIQEUlJSGDt2LFlZWaSmppKamhqwz6uvvsrZZ59NkyZNSEhIIDU1ld///vd89tlnVdpWpCYEC7JUuSVOosot99m9e3e5lomIiIg4gebckrC78cYbefLJJ2nVqhVjxowhLi6OhQsX8sknn3DkyBFiY2M921prufbaa3nppZdo1qwZI0aMoHnz5vz8888sW7aM448/nrS0NM+2V111FXPmzClzW5GadOjQoXItE6mr/MMshVvOZq1l165dAcsVbomISHUzxoS7CRIhFG5JWK1cuZInn3yS4447jrVr19KoUSMAHnzwQX7729+ybds2fvOb33i2f/bZZ3nppZc4+eSTef/992nYsKFnXUFBAb/++qvPtnPmzCnXtiI1ScMSxekUbrnL/v37ycvLC1i+a9curLU6ERERERHH0bBECas5c+YAcNddd3mCLYC4uDimTJkSsP1jjz0GwNNPP+0TVgFER0dz7LHHVmpbkZqkyi1xOv8wy3+YoptEQrDj/eVOQmwSMVFxAOTl5ZGVlRWuZomIiIhUmsItCat169YB0K9fv4B1p512GjExR4sLDx06xDfffEPLli3p1atXqcetyLYiNU3hljidf5jl5nArEuzYscNzOz4mkaT4ZM/97du3h6NJIiIiIlXiiHDLGHORMeYxY8xKY8x+Y4w1xrxUxj59jTHvGGMyjTGHjTFfG2PGG2OiS9nnSmPMJ8aYg8aYLGPMcmPMBdXfIylR8g1xy5YtA9ZFR0fTtGlTz/19+/YB0KpVqzKPW7JtSkpKdTRTpEoOHjwYsCw7O5v8/PwwtEak4hRuuYt3gBUXk0hS/NHKae/gS0RERMQpHBFuAX8FxgI9gV/K2tgYMxT4COgPvAk8AcQBjwD/CrHP/wGzgWOBZ4GXgO7AW8aYsVXugQSVnFz0bfHOnTsD1hUUFLBnzx7P/ZJhi9u2bSvzuCXb/vJLmS8XkRp34MCBoMuDhV4idZF/EOvmcMtaG+4m1DjvcCs+JpGkOFVuiYiIiLM5Jdy6GTgOSAb+VNqGxphkisKpAiDdWnuNtfYvFAVja4CLjDGX+u3TF7gV+AHoYa292Vp7I9AbyAT+zxiTWq09EgDPkMFVq1YFrPv44499TqiSkpLo1q0bO3fu9AxnDKUi24rUtFAhlsItcQpVbrmL95dE8X6VW/pSSERERJzIEeGWtXaZtXajLd/XqRcBzYF/WWs/8zpGDkUVYBAYkF1f/PNv1tq9XvtkUFT1FQ9cVcnmSylGjRoFwN/+9jefSWzz8vKYOHFiwPbjxo0D4LrrrguY9LawsNDnG+eKbCtSk0JVboVaLlLX+FduaUits/3888+e2/Gx9aif0CjoOhERkaqKhIpoqRtiyt7Ecc4q/rk4yLqPgMNAX2NMvLU2txz7vAvcXbzNpOpsaGmiDmeS8N+3a+vhKiTqcCZwTLUca8CAAYwZM4ZnnnmGE044gQsvvJDY2FjeeustGjZsSKtWrYiKOprBXnvttaxYsYKXX36ZTp06MXToUJo3b862bdtYunQpV199NZMnT/Zsu2rVKl544YUytxWpSarcEqc7cuRIqffFOfLz8/0qt+rRIKGx577CLREREXEiN4Zbxxf//N5/hbU23xizBTgBaA9sMMYkASnAQWttsFKejcU/j6uJxgbTsWPHCu9TWFjoEwLVrGMq1cZQnnzySTp37szTTz/NU089RdOmTRk+fDgPPvggrVu3pkOHDp5tjTE899xznH/++TzzzDO89tpr5Obmcuyxx3LGGWcwZMgQn23nzJnDwIEDy9xWpCb5hFhxR29GSuWWtRZjTLibIVXgPwxRlVvOtXPnTs/zmRhbn+ioGJLiGmIwWCy7du0iOzubxMTEMLdUREREpPzcGG41LP6ZFWJ9yfKSGvyKbh/AGDMGGANFV+fLyMgos5H5+fnk5uYGXXfdddeVuX+w48XE1O7TGar9lXHDDTdwww03+CzbtGkTBw8e5LjjjvN5rPz8fC666CIuuuiicrWrItvWJZF08ljRvubn55fr/1ld0bJlSxISEgBIaZMCeUXLDxw44Kh+lEdhYSHdu3cHjl6tdMuWLbUYvtc+7wtfuNX+/fvp3r275zndu3ev6167JRo0aODTV7f1c/PmzZ7/ow0SmhDf0AJRpNlTyTlyCICvv/466FWMnS4S/q+WUF/dJ1L6CZHR14MHD7r6b423Nm3aEBsbGxF9hch4/Zaoa311Y7hVlpLygYoO/g25vbX2GeAZgLS0NJuamlrmwTZs2EB8fHwFm1C66j5ebdmxYwctWrTwOfk9fPgwt99+O1AUTvn3zal9rahI6SdUrK8xMTGU5/9ZXbFu3ToOHSo6abTNLN+s/waAPn36OKof5XH48GHWr1/vub9+/XqOOeYY6tWrF8ZW1Ty3PY/+tmzZ4nle169fz6hRo1zb5wMHDvj01W39XLNmjad/HZqfSO4xhkM7DL9s3sW2fT8ARb+DU089NZzNrDFuez5Lo766T6T0E9zf1z179rj6b423rVu38t133wHu72uJSOhjibrUVzeGWyWVVg1DrE/2266s7cuq7JIqevTRR5k7dy7p6ekce+yx7Nixgw8//JCff/6Z888/n4svvjjcTRSptPz8/KPBFrbo8hTF3DgsMdhcTJqfyfn8n8O8vLwwtaTmuX3i2x9//NFzu0Fi06O3E5pSdNFo321EREREnMCN4db/gDSK5sj63HuFMSYGaAfkA5sBrLWHjDG/ACnGmGODzLvVqfhnwBxeUj3OOeccvvrqK5YsWUJmZiYxMTEcd9xxjBs3jvHjx2uuHnE0n/m2YoHoo3f3799f6+2pacGCLDcHIZHC/zlUYOlc3sFVcsLRcCvZK+hSuCUiIiJO48ZwaylwOXAeMNdvXX+gHvCR15USS/a5oniff/rtc77XNlIDzj77bM4+++xwN0OkRvhUZ8Xh867rxnArWJClIMT5IulqiW7+QsVa6xtueQVa3kGX2+dDEREREfdx4wy/rwO7gUuNMWklC40xCcADxXef9NvnqeKfdxljGnvtkwrcCOQSGHqJiJTJJ8DyC7d8qrpcIli4pcot5/N/DvWcOtPu3bs97zux0XEkxtb3rPMOurZu3erqAFNERETcxxGVW8aYYcCw4rvHFP/sY4yZXXx7t7X2NgBr7X5jzB8pCrmWG2P+BWQCQ4Dji5e/6n18a+1qY8zDwC3A18aY1yk6DR0JNAFustZm1FD3RMTFfMKteHzedbOy3DeVX7DQoy5flVTKR+GWO2zZssVzOzmhWXGVWtEcY7HRcdSLS+Zw3n4KCgrYunUr7du3D1NLRURERCrGEeEW0BO40m9Z++J/AD8Ct5WssNbON8YMAO4CLgQSgE0UhVczbJDZYq21txpjvgbGAmOAQuAL4CFr7dvV2x0RiRTe4ZaNsz5zbrlxQnkNS3Qn/4BSgaUzeQ83TE5sFrA+ObEph/OK3rO2bNmicEtEREQcwxHhlrV2MjC5gvv8BxhUwX3mAHMqso+ISGl8KrdiicjKLVX5OF8khVv+338VFBQQHR0dYmtn8a7capjYjNc+fchz/5KT/0LDxGbsyCraRvNuiYjUHP+/NdZaV8/5KFIb3DjnlohIneFTnRUPRIE1RR9o8vLyXBcSKNxyp0gKt/Lz80u972TegVVDrzm2ji47Ws3lHYSJiEj1Kiws9LlfUFAQppaIuIfCLRGRGhQwobz3T9w3NFFzbrmT//Pq5ufUP8xyywmHtdZ3zq2gwxIVbomI1IYgs+SISBUp3BIRqUFlhVs+610gWOihyi3n839e3fycurVy69dff+Xw4cMAxEUnkBCbFLBNckITz+1ffvnF1SGmiEg4qXJLpPop3BIRqUHelVk2tvhbOheHW5FWubVp0ybefPNNXnzxxXA3pUbl5OSUet9N/MMst1wQ4ccff/TcTk5sGnRul5joOJLiGwJFJ14///xzrbVPRCSS+IdbquQSqTpHTCgfaWbMmMGmTZsqtE9hYSFRUbWXVXbs2JFx48bV2uOJOJXPsMMIGJYYaZVbjz32GPn5+bz55pucdNJJnHDCCeFuUo2IpDm3/MMst1Ru+V4pMXC+Lc+6hKYcys3y7NOhQ4eabpqISMTxD7f874tIxSncqoM2bdrE9998Qdv6dbM89aeD1XfVqIyMDNq1a8eVV17J7Nmzq+24Uv3S09NZsWJFpb9ZWr58OWeeeSaTJk1i8uTJ1du4OixYuGXjLIaiqomDBw+GoVU1J9Iqt9atW0f37t0B+OKLL1wbbmnOLefzqdxKKCXcSmzK9qzNAfuIiEj1CXa1RBGpGoVbdVTb+gX8Na1unvQ+8Fn9cDdBxDGCVm7FhljvApFWuRUp/IchRlK45dZhiaF4B18Kt0REaoYqt0Sqn8ItCauUlBQ2bNhAw4YNw90UKcMLL7zgmYxYysda61uZVRJquXhYYqRVbkUKDUt0Pu/5sxp4TRzvz3ud5twSEakZ/pVaCrdEqk7hloRVbGwsnTt3DnczpBzatm0b7iY4Tm5urufE2EZZKBnR61W55bZhiZFcueXmIQX+z6smlHeWgwcPkpmZCUCUiSYxrkHIbRskNPbc/vnnn7HWBp18XkREKk8TyotUP10tUcIqIyMDYwyjR4/2LBs9ejTGGLZs2cLjjz9O165dSUhIIDU1lQcffNDz5j9v3jxOOeUUkpKSaNGiBWPHjg16wjV//nz+8Ic/cNxxx5GUlET9+vXp3bs3M2bMCPktyffff8+FF15I48aNSUpKom/fvixatIjZs2djjAk6P9jPP//M2LFjad++PfHx8TRt2pQhQ4bw6aefBmw7efJkjDEsX76cuXPn0rt3b+rVq0erVq245ZZbPCeSS5cuJT09neTkZBo3bswVV1zBnj17Ao63bNkyxowZQ9euXUlOTiYxMZFu3bpx7733hjwJ3b59O1dddRUtWrQgMTGRnj17MmfOHJYvX44xJmBerPT09JAnOEuWLOF3v/sdLVq0ID4+njZt2jB06FA++OCDoNt7y8nJ4fe//z3GGG688UZXfXPlE1x5VWt533ZbuBXJlVtuDgAiaViif5jlhnDLuwKrfkJjokzoj39xMYnERScAkJ2dHfRvjoiIVI3m3BKpfqrckjrrtttuY/ny5fzud79j4MCBLFiwgLvuuos9e/bQqlUr7r77boYNG8YZZ5zB+++/zxNPPEFBQQFPPvmkz3HuvPNOoqKiOPXUU0lJSSErK4ulS5fy5z//mU8//ZQXX3zRZ/vvvvuO008/nczMTAYPHkyPHj3YvHkzw4cPZ9CgQUHb+sUXXzBw4EAyMzM599xzGTFiBLt372b+/Pn069ePN998M+i+jz32GO+++y7Dhg0jPT2dJUuW8Mgjj5CZmcmgQYO44oorGDx4MGPGjGH16tW89NJL7N69m3fffdfnONOmTeO7776jb9++DB48mJycHP7zn/8wefJkli9fzss92r8AACAASURBVAcffEB09NELAfz666/07duXjIwM+vfvT9++fdmxYwc33HADAwcOrNDzNGnSJO677z7q16/PsGHDaNOmDdu2bfO097e//W3Ifffu3cuQIUP4z3/+w5QpU7jzzjsr9Nh1XdAhiYCNtcG3cYFgoYebg5BIEUnDEv0rt9wwLPGXX37x3K4f36jUbY0x1E9oTOah7UBRMNasWbMabZ+ISKTRnFsi1U/hltRZn3/+OV9//TUpKSkA/OlPf+K0007jySefJDExkc8//5wuXboARSdavXr14vnnn+fee++lRYsWnuMsWrQo4FLmhYWFXHXVVbzwwguMHTuWU0891bPuxhtvJDMzk5kzZ/KnP/3Js/zdd98NGlDl5+dzySWXcPDgQZYtW8aAAQM867Zt28bJJ5/MNddcQ0ZGBvHx8T77fvDBBwH9OOmkk3jxxRd56623WLJkied4hYWFnHvuuSxevJgvv/ySnj17eo4zc+ZM2rVrF1A5cvfdd/PAAw/w+uuvM3LkSM/yCRMmkJGRwe233860adM8y8ePH88pp5wS9PkIZsmSJdx33320a9eOlStXep6rEqXN1/Ljjz9y/vnns2nTJp577jmuuuqqcj+uU/jMp+UVbrl5WGKwyi0NS3S+SLpaon9f3VC5tX37ds/t+vFlz3GZFN/QE27t2LGjxtolIhKpNOeWSPWr1LBEY8zxxpgxxph/GmPeM8Z8YYz5rzFmpTHm38aYvxljBhpjkqq7wRI57r77bp+wJDo6mrPOOovs7GxGjhzpCYQA4uPjGTlyJHl5eWzYsMHnOP7BFkBUVBR//vOfAXjvvfc8y7du3crSpUvp2LEj1113nc8+559/ftAqpEWLFvHDDz9w0003+QRbAK1ateL2229nx44dfPjhhwH7jhs3Lmg/CgsLOe+883yOFxUVxR/+8AcAvvrqK5/jtG/fPuiQqPHjxwf0MS8vj7lz59KwYUP++te/+mx/4oknMmrUqIDjhPLYY48B8I9//CMg2AJo3bp10P2+/PJL+vTpwy+//MK7777LZZddVu7HdJLs7Oyjd7y/SvC67bZJ+iO5csutwxLz8/MpKCjwWebmwNKNc255h1v1yhNuxSUH3VdERKqH5twSqX7lrtwyxrQErgb+CPzGe1WQzYcCdwL5xpi3gKette9XpaESedLS0gKWNW/eHIATTjghYF1JuOJfLbRnzx4eeugh3nnnHTZv3syhQ4d81nsP1/jyyy8B6NOnD1FRgdlvv379AuaRWrNmDVBUieQ/TxXAxo0bAdiwYUNA5VewPrZq1QqAk046qdx9PHToENOnT+fNN9/k+++/58CBAz5/JL37+L///Y/s7GzS0tJo0CBwUuF+/foxa9asgOXBfPzxxxhjOO+888q1PcCqVat4+OGHadCgAR999BEnnniia8MPn9daiMothVtS14W6SIBbJxp345xblancCraviIjUDIVbIlVXZrhljDkWuB+4onj7kk+y24B1wG4gE8gGmhT/awecSNG0ySOA4caYTcBfrbXzqrkP4lINGwZ+AI+JKXrJBgtlStZ5n4js27ePk08+mS1btnDKKacwatQomjRpQkxMDPv27WP69Ok+J25ZWVkAtGzZMmibgi0vmWx33rzSX9rBhp+V1sfk5OSQ67z7eOTIEc466yw++eQTunXrxsiRI2nevDmxsUUJyr333lvlPoayb98+GjduTGJiYrn3WbduHQcOHKBv376uv1Kmd3BlY7w+tLi4ckvDEt0n1POXl5cXMNTaDfz764bX76+//uq5XS8u8G+LP+9tdu3aVSNtEhGJZJpQXqT6lRpuGWMmA7cCSUA+8A7wCvCRtfaXUnbFGBMH9KKoiuv3QCfgX8aYm4HrrLXrq9x6kTLMmjWLLVu2MGnSpICqqjVr1jB9+nSfZSWB0s6dO4MeL9jykoBqwYIFDBkypBpaXTELFizgk08+4corrwy4iuP27du59957fZZVpo+hNGrUiD179pCdnV3ugGvs2LHs2rWLJ598kiFDhjB//vygVXJuUJ7KLf9KQqcLVeUjzhVp4ZYbK7e8r3iYGFu/zO0T445us3v37hppk4hIJNOwRJHqV9YZ5T0UVWRNAI611v7OWju3rGALwFqbZ61da62daK1tB6QDS4DTgOFVbLdIuWzatAmACy+8MGDdihUrApb16tULKAq+gk3suGrVqoBlp512GgArV66sUlsrq6J97Ny5M4mJiXz99de+E54XC9bHUE477TSstSxevLjc+xhjmDlzJuPHj2fJkiUMHjzYdQFPiZycnKN3vL9KOHrhSvLy8gLmM3IyDUt0n1DhllufV7ddLTE7O9vzHhtlooiLKfuLiASvAMw7GBMRERGpq8oKtyYA7ay106y1Vfp0Y639yFp7PkXh1udVOZZIeaWmpgKwfPlyn+Xr1q1jypQpAdu3adOG9PR0Nm3axNNPP+2zbvHixQHzbQEMHTqUDh068MQTT/DOO+8EbceaNWtqbPhZqD5u3ryZO+64I2D7uLg4Ro4cSVZWFg888IDPuq+++ooXXnih3I990003AXDrrbf6zOtVItiyEo888ggTJkxg2bJlXHDBBezfv7/cj+sUPuGWV6CFARt99Bs6N4UEkTws0a1Kq9xym4KCAtdNnu8dTiXE1i/XPGnxMYlEmaKPiAcPHvS9OIaIiFQ7N1duuXF+TqmbSh2WaK2dVt0PaK39pLqP6UY/HYzmgc/KHjoQDj8djOa4cDeinEaNGsVDDz3E+PHjWbZsGZ06dWLjxo28/fbbjBgxgldffTVgnyeeeILTTz+dG264gXfeeYcePXqwefNm3njjDYYOHcqCBQt8htHFxsby73//m3PPPZfBgwfTt29fevbsSb169di6dSuffvopmzdvZvv27dSrV6/a+/i73/2Ojh078vDDD7N+/Xp69erFTz/9xNtvv83gwYP56aefAvaZOnUqS5cu5e9//ztr166lb9++bN++nddee41BgwaVe6jgwIEDufvuu7n//vvp0qULw4YNo02bNuzcuZNVq1Zx2mmnBQyV9Pbggw+SkJDApEmTOOecc1i8eDGNGzeuyq+jTgl5tcSS+wVHt6uJ10Y4KNxyn1Dhqxuf12BDEJ0+LHHfvn2e2wmx5buItTGG+Jh6ZB8pmisyKyurQnMriohI6dwcZomES7mvlii1p2PHjhXep7CwsNbmLTqOyrUxHFq1asXKlSu58847WbVqFe+99x6dO3dm5syZ/Pa3vw0abnXt2pU1a9YwceJEli5dytKlS+nRowdvvvkmGzZsYMGCBQGTvffo0YOvvvqKhx9+mLfffpt//vOfREVFceyxx9KrVy/uvfdemjVrViN9TEpKYunSpdx5550sX76clStX0r59e+6++25uueWWoH1s2bIlq1evZuLEibzzzjusXbuW448/npkzZ5KUlMT8+fODTmgfzH333cdpp53GjBkzePvttzl06BAtWrQgLS2NUaNGlbn/PffcQ2xsLBMnTuTss89myZIlNfa7qm0+oYD/u61XJZdPhZfDRXK45dZvJkOFO258Xt0YbnlXxcbFJJR7v7iYRJ9w65hjjqn2tomIRCpNKC9S/RRu1UHjxo2r8D65ubmOnNg3NTU14M189uzZIat9xo4dy1/+8pegQyRGjx7N6NGjA5Z37dqVhQsXBj1eqD8knTt35t///nfA8ldeeQWALl26BKxr0aIFU6dOZerUqUGP6W3y5MkBE9yXKOlHsGqJ9PT0oG1u06YNL7/8ctDjhepjSkoKc+bMCVh+1113AYF99B/26G3QoEEMGjQo5HoI3XaAW265hQkTJpS6vxP5PIfRfiu93n3dFBJozi33CRXuOH0uqmDcGM6WXCEXIC66IuHW0W2Dzc8oIiIiUpdUS6mPMSbKGHONMeYtY8y3xphvim9fY4zxP6UTqdMKCwvZsWNHwPIPP/yQV199la5du3L88ceHoWXVa9u2bQHL1q9fz4wZM2jSpAkDBgwIQ6vcxfuk2HuOLcDn3dfpJ88lrLVB+5KbmxsR30i6tY+hwi2nVzQF48bKLe9gqjyTyZeI99rWOyATEZGqU+WWSPWrcuWWMaY+8C7QF/Aek9EVGARcbYw5z1qrr/3EEfLy8mjTpg1nnnkmnTt3JiYmhm+//Zb333+fuLg4nnjiiXA3sVqkpaXRsWNHunXrRlJSEhs3bmTRokUUFhby1FNPkZBQ/m/4JTifiiX/rxKiQ2znYPn5+Z6rjFpjPX8RrLXk5+cTGxsbxtbVvEgbluj00CcYN4Zb3lejjY0uf4V3THSc57YmlBcREZG6rjqGJT4AnA4sBx4FNgKJQB/gToqujng/ML4aHkukxsXGxnL99dezdOlS1q5dy+HDh2nWrBkXX3wxd955J7169Qp3E6vFddddx/z585k7dy4HDhygUaNGnHvuudx2222kp6eHu3mu4FPF5F/D6sJwK6C/ftVpCrecKZLCLTcOS/Se0y8muvz/B2OiFG6JiIiIc1RHuHUR8CVwjrXW+/rZXxhjlgPrgYtRuCUOER0dzWOPPRbuZtS4SZMmMWnSpHA3w9V85iTyr9yKCrGdg5UVbiUlle9KbU5RUFBQ6n23iKQ5t9xYueUdTMVEVSTcOrqtwi0REaksDbmU2lLmnFvGmAXGmJRSNmkGfOkXbAFgrf0WyAaaVr6JIiLOFGnhVsAwTBNinUv4P29uDbdCvT7d8rr15vrKrYqEW15VXm66oquISF2kAEik6sozofzvgP8aY24ywcdc/AD81hgTEGAZY4ZTNERxc9WaKSLiPKWGWybEdg5WVuWW2/iHWW55Hv2F6pfTK5qCCdYnp792vZ+/qKjyX+Mnyut6QG58rkVEwklhlkj1K0+4dTawg6L5tD42xpzot/4poDWw3hjzd2PMdcaY8caYV4C5gAWers5Gi4D+KEjd5xMK+H01YKOOvn7dcuLoU50Vjesrt/yfN7c8j/4iaVhisCDL6c+rT7hlyn+RbOO1rVurEkVEwkVXSxSpfmXOuWWtXWaM6Q78Fbgd+NQY8ygwyVqbba19zBjTFrgFuI2iMAuOntZMt9ZOr4G2S4QJ9kfArRM4izv4nBCWUrlVcoVBp4u0yi3/cMfpIUgokToscf369QHLnMj7fciU6zvNIt5BmBufaxGRcFK4JVL9yjWhvLU2D7jHGDOXoiqs24CLjDE3WGsXW2v/Yox5FhgKtC/ebQuw0Fr7XU00XCKP/giI05QaWnmFW255LfuEABEw51akVG5F0rBEN8655RNuqXJLRKRO0HmNSPWr0NUSrbUbgP7GmD8CU4FFxpjXgD9ba78HHqqBNooA+iMgzuMTbvkXGbqwcitgWKLLK7ciPdxyY+DhxqslioiIiESC8n+F58Va+yzQBXgNGAl8Z4y5tjobJuLNWqtwSxwn0sKt0oYlRkLllluHbkXqsMTSljlXRf5uHt02KqpSHxdFRCQE/89+bvksKBJOlf60Yq391Vr7e2AQsA942hjzkTGmc7W1TqRYsCBL4Za4hVtey94hgI22PpPmuysgKOIfbrkxwAPfEMuEWO4Wbgy3Kjs3pff7kua3FBGpXvrSXqT6lXtYojEmCegDNAd2AR9baw9aaxcbY04AJgM3A18aY6YBfyueq0sqaMaMGWzatKlC+xQWFtbqN6sdO3Zk3LhxtfZ4CrdE6r7ShiW6MfjxDz3cOnzNe/hhtNfySAm3nP7a9f5soL+bIiJ1gyq3RKpfucItY8yfgClAA6/FB40xd1lrH7fWZgN3GGNeBp4B7gZGGmOut9Yur+5Gu92mTZtY9+06aBTuloSwr/oOlZGRQbt27bjyyiuZPXs2AKNHj2bOnDls2bKF1NRUoO6GW8uXL+fMM89k0qRJTJ482bM8PT2dFStW1Ik2itSWgGGJJsQ6l/Dvkxv7CL4hViSGW04PLWNijn7UK7TlP3kqtEdDzdjY2Gptk4hIpPM/R1C4JVJ1ZYZbxpiLgCeK764DNgIdgN7AdGPMTmvtPABr7dfGmD7AjcADwIfGmDnAbdbazJrogGs1gsL0uvkmF7W89ufeqKvhlogc5VPhEoXrJ5T3r+hxYx8hssKtYFVaTn9evcMta8t/EQDvIMz7GCIiUnWq3BKpfuVJKf5C0ayiN1tre1trL7XWngyMp+h7+du8N7ZFHge6AguA0cCGam21uNqUKVPYsGEDKSkpnmVOC7deeOEFNmzQyz7SlXeeGrdM1hwwLNGEWOcSqtxyX7gVas6tuvz3pizeVVcFlazcUrglIlK9/K84rHBLpOrKc0bVDcgBZvgtf7x4ebdgO1lrt1lrRwDDi7cTKZdjjz2Wzp07+3wgd1q41bZtWzp31rUVIp1PuOX/crUhtnOw0q6W6Mbgxz+wc2OAB6Hn3PL/YO4GwV6nhYWFjg7yfIcllr8f3idaCrdERKqXKrdEql95wq0jQCyQ4Lc8vnh5qZNRWGsXUFTFJVIuo0ePxhhDRkaGZ1lGRgZdunRhwoQJbN26lVtuuYW2bduSkJBAWloab7/9dtBjZWVlMX78eFq3bk1CQgKdO3fm4YcfZvPmzRhjGD16dMA+hw8fZsqUKfTs2ZOkpCTq169Pnz59mDt3brn7kJ6eHhBYLF++HGMMkydP5ssvv2Tw4ME0atSIevXqMWDAAFavXh30WNu3b+eqq66iRYsWJCYm0rNnT+bMmeNzPKmbSq3IsuXczkEibUL5SA+3nBz4hBIqhHXyvFtxcXGe2wWF5Q8kCwqP9jk+Pr5a2yQiEun8wyw3fmEUSl0uUBBnK89XcauBc4EnjTFjrbUHjTH1KarcigbWlHUAa+2hqjVTIl3Jm+C2bdsYNmwYKSkpXHrppRw8eJBXX32VoUOH8sEHH3DmmWd69snJyeGss87iiy++oFevXlx++eVkZWXxt7/9jZUrVwZ9nH379nHWWWexbt06TjrpJK6++moKCwt57733uOyyy/j222954IEHqtSXzz77jL///e/06dOHa6+9lp9++ok33niDs88+my+//JLjjz/es+2vv/5K3759ycjIoH///vTt25cdO3Zwww03MHDgwCq1Q2peqZVbLhTplVtu7CP4BjuRGm7l5uZSr169Wm5N9fAOpgoLK1C55TUsUeGWiEj1iqRhicGq1KKjo0NsLVJ55Qm37gHSgSuAy4wxu4FmxfvmUHRlRJEaVRJuffLJJ4wfP57rrruOVq1akZyczGWXXcZ5553HQw895BNuPfTQQ3zxxRdceumlvPLKK56g4a677uKkk04K+jjjx49n3bp1TJs2jdtvv92zPCcnh2HDhvHggw9y0UUX0bNnz0r3ZdGiRfzzn//0qRp7+umnuf7665k+fTozZ870LJ8wYQIZGRncfvvtTJs2zaedp5xySqXbILXD5w93KcMS3fIHPtIrt3Jy3DkC3zvEigmx3C1KC7ecyqdyqwLDEgu8gjDvY4iISNVF0rBE/0otVW5JTSlzLIy19jPgTOA/xdsfU/xzFXBW8XqRGlXyJtiqVStuuukmn2Xnnnsubdu25ZNPPvHZZ86cOURFRTFlyhSfCpo2bdowfvz4gMfYs2cPL730EmlpaT7BFkBCQgLTpk3DWssrr7xSpb6cfvrpAcMhr776amJiYnz6kJeXx9y5c2nYsCF//etffbY/8cQTGTVqVJXaITXPZ7ih/99xr88wbgm3Aiq3TIh1LhFsWKIbP7BF0oTyoUIsJ79+ExKOziqRX1D+4ZXe4ZYqt0REqpd/5ZabhyVGUl8lvMo1Q6i1di3Q3xiTCDQG9lprs2u0ZSJeSk4Yu3Tp4gkCvE8i27Rpw5o1R0fI7t+/nx9++IE2bdqQmpoacLx+/foFLPv0008pKCgIOY9VydCcql4FMS0tLWBZbGwsLVu2ZO/evZ5l33//PdnZ2aSlpdGgQYOAffr168esWbOq1BapWT6hld8Xcsaa4Ns5mHcwYKOt6yu3/Cu1CgoKOHLkiOuqXDTnlrPDLe9gqiKVW/lec255B2QiIlJ1kTTnliq3pLZU6PI3xYGWQi2pdSVvgt4hj/cbY0xMjM8fif379wPQsmXLoMcLtnzPnj1AUcj16aefhmzLwYMHK9DyQI0aNQq6PCYmxucPW1ZWFlCxPkjdomGJIda5RLBhiLm5ua4Lt7zn3IrUYYlODre8g6mCCsy5VaBwS0SkxkRSNVMkDcGU8HLHJbrE9YIl/KWl/snJyQDs3Lkz6Ppgyxs2bAjAzTffjLU25L9ly5ZVpgsVVpk+SN1SarjlwmGJPgFWFBEZbrlx3q1QwxKdfAXBUEK9Tp38+vWu3NKwRBGRuiGSJpRX5ZbUllLDLWPMydX9gMaYRGNMl+o+rrhbZcKt9u3b88svv5CRkRGwftWqVQHLTjnlFKKiokJeSbG2HX/88SQmJvL1119z4MCBgPXB+iB1S0yMV52L/2cWG2I7B4u0qyVGSrilyi1nv34rW7nlPSxR4ZaISPVS5ZZI9SurcmutMWahMSb4peUqoDjUug3YAlxc1eOJlJX6jxo1isLCQiZMmOCz7datW3n00UcDtm/RogWXX345n332Gffff3/QE7cffviBLVu2VL3x5RAXF8fIkSPJysrigQce8Fn31Vdf8cILL9RKO6TySg233F655TehvJMrX0IJFmRlZ7tv5H6ocEuVW87gG25VpHJLwxJFRGpKJAU+/udsbu6rhFdZ5QL/AS4ABhtjPgVeAl611u4qz8FN0SXqzgIuB0YADYBDwJeVbnEFGGMGA38GugJNge3A58DD1to1QbbvC/wVOA1IADYBzwOPWWtrN07fB1HL6+io0X1ASu0+ZEUrtwBuv/125s+fz7/+9S/+97//MXDgQLKysnjttdfo378/8+fP972aHfD444+zceNG7rnnHl588UX69etHy5Yt2bZtGxs2bODTTz9l7ty5tGvXrlr7F8rUqVNZunQpf//731m7di19+/Zl+/btvPbaawwaNChoH6TuKO+cW26p3Iq0ObeCBVlurNzS1RKd/fr1uVpiBcKt/IKjz29iYmK1tklEJNJFcrilYYlSU0o9o7LWnmGMuRCYCpwCnAw8aoz5HvgE+ArYBWQCuRRdSbEJ0L54+zQgiaLv7wuAZ4F7rLW/1khvvBhjpgG3A3uA+cBuoCMwFLjQGDPKWvuS1/ZDgTeAHODV4j79DngEOJ1arDbr2LFjhfcpLCysvZAjpXJtrIrKhFuJiYksW7aMe+65h9dff51HHnmEdu3aMXHiRM444wzmz5/vmdeqRHJyMitWrOCZZ57hlVde4Y033iAnJ4eWLVvSqVMnHnnkEc4555xq7VtpWrZsyerVq5k4cSLvvPMOa9eu5fjjj2fmzJkkJSUF7YPUHbGxsUfvlFK5pXDLmSIl3ApVueXkoXqhhOqTk1+/1VG5pWGJIiLVK5KvlihSU8o8o7LWvmGMWQBcBFwP9Ac6A8cDV5Sya8mAlF3AP4GnrbW1Mp7LGHMMcBuwE+jhHaYZY84ElgL3UVSJhjEmmaLgrQBIt9Z+Vrz87uJtLzLGXGqt/VdttH/cuHEV3ic3N9eRHz5TU1MD3vBmz57N7NmzfZa1bduWDRs2hDzO8uXLgy5v1KgRM2bMYMaMGT7Ln332WQC6dAmc/i0uLo6xY8cyduzYMtufnp4e9A07WHtCbVsi2NxgACkpKcyZMydg+V133QUE74PUDeUdlqhwy5mChVuHDx8OQ0tqVqQMS7TWhgy3nNxX788GFbta4tFtNSxRRKR6qXJLpPqVq9THWptvrf2XtTYdOA4YR1GV088UBULG698BYC3wd2AQ0Npae2dtBVvFfkNR39b6V4lZa5cVt7G51+KLiu//qyTYKt42h6JhigB/qtEWS6kqU7kFsG3btoBlW7du5f777ycmJoYLLrigWtpXk4L1Yf369cyYMYMmTZowYMCAMLRKysM7tDKFxnelC8Mtn2AgBk0o7xLewY5XLaLrhiUeOXIk5N8VJ4ezlRmWaK2lwB59fuPi4qq9XSIikSySAp9I6quEV4XPqKy1m4DHi/8BYIxpRNEcVXustXXh682NQB5wijGmmbV2d8kKY0x/iub+mu+1/VnFPxcHOdZHwGGgrzEm3lrr3E+4DlbZcOvCCy/kyJEj9O7dm0aNGpGRkcHbb7/N4cOHmTJlCikptTx5WCWkpaXRsWNHunXrRlJSEhs3bmTRokUUFhby1FNP6Rv1OsxnWKL/y7UwxHYOVVhY6BtgReEzoXxeXl7tDp+uBZE4oXx0iOVuUFoA6+RwtjKVW/5DEt30/1ZEpC7wr9Ryc+CjcEtqS7WUC1hr91XHcaqLtTbTGHMH8DDwX2PMfIrm3uoADAHeB67z2uX44p/fBzlWvjFmC3ACRXOJhR4bJ3XOFVdcwYsvvsgbb7xBVlYW9evX59RTT2Xs2LGMGDEi3M0rl+uuu4758+czd+5cDhw4QKNGjTj33HO57bbbSE9PD3fzpBQ+FVn+Uym4rHLL++TfRllPsGWjrKdqLS8vzzVhrLU2aJDl9nArNsRyNygtwHJy5ZZ3uFXeyi3vEMyJUx6IiNR1kXQFQYVbUlucf0YVgrX2UWNMBkVXO/yj16pNwGy/4YoNi39mhThcyfJGwVYaY8YAY6BofqRQcyd5y8/Pr9YPy24bHuLPGOO5WlPJ8IioqKgyf4fXXHMN11xzTdB1df1kpeQ5vfPOO7nzzjuDblPX+1BeFX395ufnl+v/Wbg1btyY7t27A2CPtZAEreNbA2A6Gyg+z9yzZ4+jK0OgKNQp6SvRYJMsreNbY3oYT7C3ZcsW11x1LT8/n65duwL4VIBaax3x2iwva63PvH5RKSkUP8vExcW5qq/79+/3vIbXr1/vWd69e3diY2Md21drLT169PCcTNQ7phCDCdgu6ZijJxux+dC9oOh30aBBA8f23d+ePXvCP4GTmQAAIABJREFU3YRao766T6T0EyKjr02aNKF79+6ezxCFhYWuea/117FjR4455hhPX7dv387BgwfD3KqaEwmv3xJ1ra+uDbeMMbcDDwIzKBpCuYOiifCnAC8bY3paa28v7+GKfwaNma21zwDPAKSlpdnU1NQyD7hhw4Zq/zbUzd+u7t+/36ciIjs7m7i4OFf3Gdz9nPqrSF9jYmIoz/+zcMvJyfGcJBdGFWLrFb2FfHXoK6K+icLkFb21tGnThkaNgmbnjrFr1y5PX22CpbBT0TeQ679bj8kp6mfTpk1p0aJF2NpYnbKysnwCkJLbXbp0ccRrs7xyc3M9fYuh6BLCJfejo6Nd1deffvrJ5zktsX79ejp16uTovv7vf//zfBnSKfYsYqID59A6tONo4HUg5+jznpKS4ui++3NTX8qivrpPpPQT3N/XX3/91fM+u379es4++2zX9vn777/3hCDr16+nZcuWrvk8GIpbn8tg6lJfXTmJgjEmHZgGLLTW3mKt3WytPWyt/QIYDvwC3GqMaV+8S0llVsPAowGQ7Led1LLKzrklEk6RNCwx4EqJQW67pdIQQg8/dNuwRO+KwpJrBJREIAUFBa6qGnbrsETwnRC+wJZ9uXnvYYmaTF5EpOa5+bxGwxKltrgy3AJKLoG3zH+FtfYw8AlFfe9VvPh/xT+P89/eGBMDtAPygc3V3lIRcS2fieL9p1JwWbjlEwyECLecPvTSW6irIrrtaonez1nRU2l8Sr7d9JyW1henzy/mE26VY1L5Qs25JSJSoyJpQnmR2uLWcKvkk1jzEOtLlpd8kl1a/PO8INv2B+oBq3WlRBGpCJ/QqpRwyw1XS4y0yq3Dhw8HXe72yi3vn+D80Mebm8Mt7/eYwsJyVG55VXe54f1JRKSuiaRqpkiaPF/Cy63h1srin2OMMSneK4wx5wOnAznA6uLFrwO7gUuNMWle2yYADxTffbJGWywV5uY/AuIOPieF3i9Xi2dC56ioKKKjo3G6SKvcChViua1yyzuQLHk1R2LlltODWZ9wqxzDEr23cUNlqYhIXefm8xpVqUltcesnlteBD4DfAhuMMW9SNKF8F4qGLBrgTmvtHgBr7X5jzB+L91tujPkXkAkMAY4vXv5qrfdCRBwtZOWWy4Ykgl8w4P21SVSIbRzOJ8TyCvDcXLm1G3hg/dch1ztdadVZTq/c8n6fKVe4VajKLREREXEWd5xV+bHWFhpjBgE3ApdSNIl8PYoCq3eAGdbaJX77zDfGDADuAi4EEoBNwC3F2ytiFpEK8Tkp9D6fdHu4FQHDEn3CLa+n2c3hVjBuek5LC7CcPnF+RYclqnJLRKRmRdKppX/lVkFB2X+HRCrDtZ9YrLVHgEeL/5V3n/8Ag2qsUSISUUIOS3TZfFtQSuWWV7jl9OoXbz4hltdfUjcPS6zMeicp7fXp9Ao174DKUvYJlbVH36QUbomIVL9InnNLpKZU+ycWY0x3ioYDFgDvWWv/V8Yu4mfGjBls2rSpQvsUFhYSFVV7U6h17NiRcePG1drjiThReYYluiXc8g4GbPTRDzE2ynrmF3NTuBWqcstt4VYkVW6VVp3l9Mot73n9Cm3ZE/kWep2IuGFOQBERCR//Si1VbklNqXC4ZYw5C/gr8LG1dqLfuluAv0PxmQwUGmNusdY+VuWWRpBNmzbx3Zdfcky4GxLCjnA3oJgxpuyNypCamgpARkZGldsyYMAAli9fXuU2iXv4BFeac8vx1S/evEMsG2ODLneDssIrNz2nbq7c8g6obDnCLev1JqVwS0Sk+kVy5Zab+yrhVZmzqouBAcC/vBcaYzoB0yg6lcmlqHKrHvCIMWaVtXZdFdsaUY4BrqHq4U1NeK4cQxpExPek0BSYo8OBIinccunVEn1Cnxjf5dbaagnf6wINSyzi9G+ZK1q55R2AKdwSEal5bg58/Ofc8r8vUl0qM46tb/HPd/2W/5Gi05gVQDOgMUVXGYwCbqhsA0WcYMOGDbzwwgvhbobUMZE055bPsC3vc+GoENs4nM+cW9FgTdETXFBQ4N7hl5VY7ySlBVhOf059w9byzLl1dJvanPJARCRSuDnM8qdwS2pLZT6xtKCoKutnv+XnUfSJ6T5r7aHiCd0nFK/rX/kmigQfgliXKiM6d+5M27Ztw90MqWM0LNH3ttMDAm8+FUtRuPaqkJFUueXmObe8/16W53TKe9L5uvS3VkREnEfhltSWyoRbTYD91ituNsY0AE4ADlFUuQWAtfYHIAdoXcV2iktlZGRgjGH06NFkZGRw6aWX0qxZMxISEkhLS+Ptt98O2Cc3N5dnn32Ws88+m3r16pGcnMwZZ5zBa6+9FvQxrLU8/vjjnHDCCSQkJJCSksLYsWPJysoqtW1z587lzDPPpHHjxiQkJNClSxceeOCBoCdzxhjS09N9lh04cID777+fbt26kZycTIMGDejQoQMjR47k888/L/8vSRzLZziPy8Mtn5P/EOGW0wMCb5ESbkVS5VZpr0+nD0v0qb6qYLWAwi0RkernX7nl1sDHWhvQN6f/TZW6qzJnVTlAQ2OM8Qq4+lI0ifxaGzhTaTaQUIU2SgT48ccfOeWUU2jfvj1XXHEFmZmZvPrqqwwdOpQPPviA7t27A0XVIWPGjGHt2rV07NiRG2+8kcOHD/P6668zcuRIvvzySx588EGfY48fP54ZM2Zw7LHHMmbMGGJjY1mwYAFr164lLy+PuLi4gPZcc801PP/887Ru3ZoRI0bQqFEjPv74Y+6++24+/PBD3n///VJDCWst55133v+zd+ZxUhRnH//WzN67LPcth4oHQQICQQUUxMRoggaUBH0ligSDGgN4myiKMUoSNSoi8UDA1yvGK8bgFTm9Xi+IosEAyqXcLIvA3rv1/jG7s92zPefOzE5XP9/Ph8/Mdlf3VNEz1VW//j1P8e6773LSSScxZcoUsrKy2Lp1K8uXL+fkk09m8ODByf1PFDIOLzm3bK4srzm3FIG7aaXDPpcjzq3o+9yGjiUsUZxbgiAIKcUrSdadRDtThTyh5UlkVrUBGEggqfzy+m3nEHC6v20tqJTKAVoDWxKvouAFli9fzqxZs7jllluC2/7nf/6HM844gzvvvDOYz2rRokW8//77nHzyyTz11FMcdljAFHjLLbcwdOhQZs+ezZgxYxg2LJAa7t1332XOnDkceeSRfPDBB7Rr1w6A22+/nVNPPZXt27fTq1cvW10WLVrEggULGDduHE8++ST5+fnBfbNmzeLWW2/lgQceYPr06WHb89lnn/Huu+8yduxYXnzxRdu+urq6qK4xwQxswpXh4pY4txr/NMnN5CXnVqQnySZ9d1WGLlYjCILgJUwVs0IRcUtIJ4mEJS4m8Jz6UaXUBKXUDGBS/b4XQsoeX/8ZIm4JEenVqxc33XSTbdsPf/hDevbsyQcffBB8cvz888+jlOKGG26wuWI6derEzJkzAZg/f35w+8KFCwG48cYbg8IWQF5eHrNnz3asy3333UdWVhYLFiywCVsAM2fOpH379jz55JMxtSv0eAiEh7Rt2zam4wV3Eypu+Z/189miz/CvbFRCTEkobxMGrHNnFaaMy2mSY8zQVSG9JG55xbkVL16ZgAmCIKQTr+ShEnFLSCeJWAb+DFwEHA48Vb9NAc9ordeElP0JDo4uQQhl4MCBjsuN9+jRg/feew+AQ4cOsWXLFrp06cIRRxzRpOzo0aMBWL16dXDbqlWrABg5cmST8ieffHIT10xZWRmffPIJHTp04N5773Wsa25uLmvXro3Ynu985zsMHDiQp59+ms2bN/OTn/yEESNGMGTIEMcwSMFMbN+vMPNDcW65kybilhfCLx0wSdyKJL56bSBudXeJuCUIgpB8vByWaNLDTiGziHtWpbUuVUoNA24FTgJKgX8Cd1rL1YckTiYgfC1rflUFk2nTpo3j9qysLOrq6lBKceDAASDg0oKmeUC6du0KQGlpaXBbQ/hf586dm5zb7/fTvn1727Z9+/ahtWb37t3ceuutCbYmcO6lS5fyu9/9jueee47rr78egFatWnHRRRcxe/ZsioqKEj6/4A7ChiVacBJ13UhY55ZXxC1DnVvl5eUR93tF3HL7QDz+SZOELgqCIKQSLzu3TBXyhJYnkbBEtNbfaK2naK37aa2Ha61na61rQspUaa27aK19Wuslyamu4FWUUrRq1QqA3bt3B7dZ2b59OwCtW7cObmt4v3PnzibnrK2tZe/evbZtDeWPP/54tNYR/0Wjbdu23HPPPWzdupX169czf/58jj32WObOnctll10Wa9MFFxOLuGVkWKL1zmL5mZo0cGuSUN5QcctLCeUjCVhOqz25CWvdY0kQby3j5nYLgiBkKl52bsl9RUgVCYlbgpBulFIUFhbSs2dPduzYwaZNm5oM0JctCxgEBw0aFNzW8H7FihVNzvnWW281cZIUFRXRr18/Pv/8c0pKSpJW/z59+vCLX/yCFStWUFRUxEsvvZS0cwuZSyzililhibaBSpicWyYNZmyhhwrb3dQkcSuaMyuas8tNRHNnudm9ZRO3YnBlWUuYOuESBEFoSULHRG6+x0RCwhKFdJJ0cUsp1VEpNU4pdbZSyjnWTBDipEHIOuecc9Bac9ddd9k6xj179nDbbbcBMHny5OD2SZMmAYHVEa1iVUVFBb/5zW8cP+uqq66iqqqKyZMn20IcG9i3b18wl1c4Nm7cyOeff+54bGVlpWOiecE8vJRzy2sJ5UNzjGlf4wX2Us4tk4S8aN9PN4uzNoEqFueW5Ydr0u9WEAQhUwjtW918j4mEOLeEdBL3rEopNQS4HPhca313yL7zgEeBvPpNh5RSF2mtX2x2TT3GDuDRcLPhFmYHkG7VskHcuvjii3nnnXdYsmQJo0aN4qyzzqKsrIxnn32WXbt2cd111zFixIjgccOHD+fXv/41999/P8cddxzjx48nOzubl156ibZt2wbzdFmZPHkyH3/8MfPmzePII48MrtpYUlLCxo0bWblyJRdffDEPPvhg2Pp+8sknjBs3jsGDB3PcccfRrVs3du/ezUsvvUR1dXUwB5dgNl7KuRXW3WGoc8sm6oQ4t0wSt7y0WmK076ebRR5r3X0q+nNNZSkjzi1BEITkE3pPcfM9JhJO7TJpPChkFolYBv6HwGqJ11g3KqW6ERC2rJaUIuAppdRxWusvE66lx+jTp0/cx9TV1eHzpSfKtA2J1bE5NIhbOTk5PP744zz44IO89tpr3H///WRlZTFgwADuvfdezj///CbH3nfffRx99NE88MADPPTQQ7Rv355x48Zxxx13MGDAAMfPe+CBBzjzzDN58MEHefPNNyktLaVdu3b07NmTa6+9lokTJ0as75AhQ/jNb37DihUreO2119i3bx8dO3Zk8ODBTJs2jTPPPLP5/ylCxiNhiXZMmiQ3caoZmjjfS6slRhtsu3kwbv2+qhhM+1Zxy9QJlyAIQkvi5YTycl8RUkUis6pT6l//EbL9lwSErU+Bc4EK4In68tOA6QnW0XNMmzYt7mMqKyvJzc1NQW1SS+/evSNOeJcvXw7AwYMHg9vy8vKYOnUqN998M23bto36GUoprrjiCq644oom+zZt2hT2uDFjxjBmzJio52+Y3Fn//w877DDuuOOOqMcKZmNzZRkelmgjTFiiSeJWpJxb4txyJ54Rt2JybklYoiAIQirxinNLwhKFdJKI1acrgWna5pDtP67ffpPW+kut9TcEBC0FjG5WLQXP47S6UywrPqWDdevWAQFBSxCseNa5FQaTxC2bOytE3DJpgCqrJTbi5sG4XdyKfu+0hi6a5EQUBEHIFEL7VlP7Wqd7p0njQSGzSGRW1R4o1VoHf4FKqXxgIFAJvNGwXWv9qVKqCujdzHoKQhNaWtzavHkzDz/8MM8//zwA48ePb9H6CJmH3+9HKYXWOuwKZaaIW7Fg0mCmSViigYnztdaSUN6Cmyce1rrHlHMLCUsUBEFIJV5xbjm1y9S2Ci1PIs6tGqA4ZNv3AD/wkdY6dKR7kMRENEEIkonOrY0bN3LXXXfh9/t59NFHJY+W4Eg08cqUhPKx0NK/2WShtY6Yc8uUQVtNTU3wiWu4wYJJzi2vhCX6VPQ+R5xbgiC0JG7ub2MltG81KaWBFQlLFNJJIqLTJqCvUup7WusP67edTSAk8R1rQaWUH2gNbGtOJQUhE8WtUaNGGTWxE1KD3++POGDxkrhlClahQKt6N5qBzi2rKysLcPJoVVdXp3VBk1RisrhlnUTFlnOrsV8ScUsQhHTy0ksvsWzZMjp06MBNN93U0tVJGaF9qyljh1BE3BLSSSKj0X8RGMY/oJQ6QSk1lkAyeYCXQ8r2J+Do+jrxKgpCZopbghAL0ZxbXgpLNIUmri3rK+aIAVZRNvRb6g9Tzs2YnHMr3rBEn6yWKAhCC3H33XdTXV3NG2+8wVdffdXS1UkZofdOU+6loYi4JaSTRMStu4BSYDDwLvA8UAQs01q/G1K2Icn8e82ppCCIuCW4lWjOLFOcW176PdoGZQ7ilimDtlDnlhXr36YMyKOJOG4WeeziloQlCoLgDkpKSlq6CinDK+KW5NwS0knc4lb9KoinAsuACmAH8AhwrrWcCsx0LiYw5F/W7JoKnkbELcGtRBOvTHFu2X6P1rzxlvcmhK6BN8Wt0G9xVphybibadXPzYDxu55av8YqbOuESBCHzMWkhmlC8knNLxC0hnSQ0q9JafwJ8P0oxH3Ba/ftvEvkcQWhAxC3BrXglLNEmXIUZi4q45S6sA28vhCV6J+dWdOeWEueWIAgZgKlj/dra2iYCjyn30lAkLFFIJymbVWmta4HNqTq/4C1E3BLciifDEsM4t0z5zXpF3LIOtEO/pda/TRE/vBOWGEvOLUkoLwhCy2Oqc8tJyBJxSxCaT1LErfpVEdsRmMbsqxe2BCFpiLgluJVozixTxK2w7TAwLDHaYNuUwXis4pYpA3LPiFs+ybklCII7MHWs73TfNCXEPxQJSxTSScIzDaVUgVLqKqXUh0AZgdxbO4EypdQHSqkZSqmCZFVU8DYibgluxSs5t8KGJVremyLk2cQrB+eWKeKWdfAZOljwonPLre2sra21PSVXRL93inNLEAQhdVRWVjbZJuKWIDSfhGZVSqljgJeBI6HJKCkbGEJgNcXLlFJnaa3XNauWgucRIUtwK14JS7S1w0sJ5RPY7xasg8/Qb6kvTDk3E60dbr2uoSslxnI/FeeWIAiZgCkPi0LxUliiiFtCOolb3FJKtQLeAHoANcALwL+Ar+uLHEYg2fy5wFHA60qp/lrrg0mpsQeYM2cOGzZsiOuYurq6tE4c+/Tpw7Rp09L2eU6I4CW4Aa+IW7b+x6oBGChuOQ62DeyObKJIyD4viltubafNgRdDvi2wJ50XcUvIZOrq6owVBQRzx/pOLi1xbglC80nEuTWDgLC1DRijtf63Q5lHlVIDgMVAT2A6cHvCtfQYGzZs4PM1a2lT0Kmlq+JIadmutH+mUgqllG1SmUk3vEmTJvHYY4+xceNGevfu3dLVETKIaOKVKYJPWOeWRegyJQTThkM3ZMqT5khhida/TRE/TA1LtK+UGFt/I84twQ2UlZXxi1/8gi5dunD++eczdOjQlq6SkGRMuZ+G4iXnlpPrWcQtIVUkMtMYS2DqMjWMsAWA1voTpdQvgX8C5yDiVly0KejEqcee19LVcGTZF39tkc/NZHFLEMIRTbwyxbllE67COLeMFLccMGUwbs/TZMcXppyb8UpYYixYxS2ZhAiZynPPPcc333xDu3btmDNnDk888URLV0kQYkKcW3JfEVJDIpaBPkCl1npxDGVfBSrqjxEEQfAcXnFu2YQrLzm3HDBFeI/k3LK20K2iTyimhiXaxa1YwxLt4pYpgq1gFv/973+D77ds2dKCNRGE+PCSc0vELSGdJDKrygZikpZ1YDRUVX+MIDSL0AmjKRNIwWy8knMrrHPL8t6UtnoFm1M2ZJ8KU87NRAu/c2t4nnUSEWtYYiAVgIQmCoLQspg61nfqU2tqaoy5n1oRcUtIJ4mIW18DrZRS/aIVVEodBxTTmGxeEGxs2rQJpRSTJk3iiy++YOzYsbRr147CwkJGjBjBG2+80eSYyspKHnnkEQYOHEhBQQHFxcWcfPLJ/O1vf0vK+RctWoRSikWLFrF48WKGDRtGYWEhbdu2Zfz48axfvz6uNr7//vuMHz+eLl26kJOTQ48ePZg6dSrbtm1rUnbUqFEopaiqquL222/nmGOOITc3l0mTJsX1mULm4JWwRFs7PB6WaAqxhiWaMkg1NedWIgnlAXyWq2yKO08QBHdhqrgVzqXl1vtMJJzurXJPEVJFIuLWEgLj3HlKqbxwher3zSMwtXkzseoJXmHjxo2cdNJJ7N27l6lTp/LTn/6Ujz/+mDPPPJNnnnkGICj6XHjhhfz5z3+murqaX/3qV/z85z9n3bp1TJgwgd/+9rcJnz+UF154gbFjx3LYYYcxffp0TjrpJJ5//nlOPPFEmxU+EgsXLmT48OG8+uqrnHrqqcyYMYMhQ4Ywf/58hgwZEtZGf+655/Lwww8zbNgwZsyYQf/+/WP6PCHziCZumRKWmJ1tMejWgf9ZP58t+gzfWp9zGSHjieTcMpFokwq3iniJOLcCZRuvuokTLkEQMh8TnUwQXtwyMTRRnFtCOknkMfqdwCRgBPCJUupPBASvb+r3HwacBlwLHAVUAnc1u6aC0axcuZJrrrmGO++8M7jtiiuu4KSTTuLSSy/lzDPPBAKuqvfff5+TTz6ZpUuXBp0gt9xyC0OHDmX27NmMGTOGYcOGxX3+4uJi2zEvv/wyL7/8MmPGjAluu++++5gxYwaXX345S5YsidimdevWMXXqVHr37s2KFSvo3r17cN/SpUv5wQ9+wPTp03nxxRebHLt582Y+/vhj2zGCO/GKuBU2LDFcGVNwGHeb8qTZa2GJpubcSlzckrBEt7Jnzx7+85//0L59e1q1atXS1REEIYRwfaqIW4LQPOKeVWmtvwIuAmoIiFcPA18SSBxfAWwAHqrfVw1cVH+MIISldevW3HzzzbZtQ4YM4YILLqC0tDQoAD3//PMopbjhhhtsE+VOnToxc+ZMAObPn5/w+a2MHj3aJmxBQBA78sgjWbp0KZs3b47Ypr/85S9UV1dz3333NRGpRo8ezdlnn83LL7/MgQMHmhx722230aFDh4jnF9yBVxLKhzq3nDAlBNMU8SoakcIGTEwo74mcW3F48KzilikCpheora3l8ssvZ/HixcyaNaulqyMIzcLUvifc/cRE0cdpjGBiO4XMIKHH6FrrvymlNgC3A6fT9KFuHfAacKPW+t/Nq6LgBQYNGuT4dHHUqFE89thjrF69mgEDBrBlyxa6dOnCEUcc0aTs6NGjAVi9enVC57/ooots+0aOHNmkvN/vZ8SIEXz55ZesXr2aXr16hW3Te++9B8CKFSv48MMPm+zftWsXtbW1rFu3jsGDB9v2DR06NOx5BXfhlZxbsYhbOTk56alMinEUt8wcfwfxgpxnqnPLljstDmHWKoS5te1e5JtvvmHHjh107NjRcewhCG7C1IdJ4cQttz5EiYRTm0x5KCZkHgnHiGitVwFnKqVaA4OATvW7dgGrtNb7k1A/wSN07tzZcXuXLl0A2L9/f9Dh1KlTJ8eyXbt2BaC0tDSh8yfjGCt79+4FsIVCOnHw4EHHz6iqimlRUiHD8UpYYizilik5t2yDbY+EJYZiWlii1toTCeVVHIZ96/dYJiLuwYTfoyA0YOr3Odz9xsQHCRKWKKSTZidAqRexloXbr5Qqri/3bXM/SzCXnTt3Om7fsWMHEAgrbHBe7d6927Hs9u3bg2UTOX8yjrHSsH///v1N8nlFw5TJsRBdvDLlWseSc8tIcSuB/W4h1oTyJkw+QkP3tINq6dbBeOLOLVktURCElsWU+2koXhe33PqwSMh8UmoZUEq1B0qBklR+juB+Vq1a5Zh7avny5QAcf/zxFBUV0bNnT3bs2MGmTZualF22LKCxDho0KKHzh7JixYom22pra3n77bfDHmPlxBNPBOCtt96KWE4wm2gDMxOdW6rOuc1Gils65DV0v4vxknMrlqTrbp102ETKeMQtcW4JgiCkhHB9qol9rTi3hHSSrlmVGSN9IWXs37+f3/3ud7ZtH330EU8++SStW7dm3LhxAJxzzjlorbnrrrtsHeOePXu47bbbAJg8eXLC57eydOlS/vnPf9q2zZ07ly+//JJTTz01Yr4tCCSfz87O5sorr2TdunVN9ldVVYnw5QG84tzybFhiAvvdiHktsmOyuGVzbsWTUN5S1gQBUxAEIVMQccud91Mh8zFwXXYzKC3bxbIv/trS1XCktGwX3Wmf1HOecsopzJ8/n/fff5/hw4ezfft2nnnmGerq6njooYcoLi5m165dXHzxxbzzzjssWbKEAQMG8KMf/YiysjKeffZZdu3axXXXXceIESMSOn8oZ511FuPGjWPcuHH06dOHTz75hFdeeYV27doxb968qG069thjWbBgAZMnT6Zfv36cccYZHH300VRXV7NlyxbeeustOnbsyBdffJGU/0MhM/GKEGJLFh9mzOKVhPKmuPFixQThwzrQ9imf41fYrYNx+/WJo7+xGhQNuMZeIfRaaa2Nuc94nb1799KqVSvat0/uGFxIP+H6VBG3BKF5iLiVgfTp0yfuY+rq6tI2oepO+4TqGInDDz+cBx98kBtuuIEHH3yQyspKBg0axM0338wPf/jDYLmcnBwef/xxHnzwQf71r39x//33k5WVxYABA7j33ns5//zzm3V+K+eccw6//OUvuf3221m8eDHZ2dmcc845zJ49m6OPPjqmdk2cOJEBAwZw9913s2zZMt544w0KCwvp1q0b48ePZ8KECfH/ZwkJnGO/AAAgAElEQVRGYcqkwyZcecm55dE5vxnf2kZCc25FK+Mm7GGJsR9n/X8wccJlKqGT5rq6OmNW5fUyK1eu5JlnnmHt2rU88cQTdOvWraWrlBZMFdbD9akmtlfELSGdiLiVgUybNi3uYyorK8nNzU1BbdJH3759eemll6KWy8vLY+rUqdxzzz0pOb+VMWPGMGbMmKjlFi1axKJFixz39e/fP+y+UBpygAnm4BXnlufDEj2Wc8s0TA5LTNi5JWGJriR00izilhncdddd9OjRg5qaGhYsWMBNN93U0lUShJgQcUtIJ96KnRAEQUgznhS3vBSW6DDnNyUs0UurJcayoqBb3UuJXh9DuibPETppdOv3VrBTWloafL9ly5YWrIkgxIfTyogibgmpwowReASUUicrpZ5XSm1XSlXWv76hlPqRQ9lhSqlXlFIlSqkypdSnSqkZSil55CUIQkKYIl5FQ5xbUfYbhmkttCdddx4amSASxJNQ3ooJAqZXCP2eyiRScDNeuJ9aMbGvdeqDnAQvQUgGRoclKqVuAm4D9gD/BLYDHYDjgVHAK5ayPwGeByqAZ4AS4CzgHmA48NM0Vl0QBMFVxOLcMlLcMm8cGiTWQbYJg3F7WKJZObcSR8IS3YhTWKIguBWv9T0minkSliikk6jillLqlGacv3Uzjm0WSqmfEhC23gTO0VofCNmfbXlfDDxCYEo2Smv9Uf32mcBSYLxS6jytdWYuX+hievfundIbVyLnnzRpEpMmTUpNhQTBUMS51fjWlLBEKxKWKCKB4A4kLNF8TOhzY8VEscdriLglpJNYnFvLcdmzaRXIBvtHoAz4n1BhC0BrXW35czzQEfjfBmGrvkxFvftrCXAZIOKWIAhx4ZVBaCyrJRqZcyuB/W4hUs4tM1rYiL2tzuKkV37LgrsR55b5mHKPiQUvtdVUJCxRSCexhiW6rWcZBhwOPAfsU0r9GDiOQMjhB1rr90LKj65/fc3hXCsJiGTDlFK5WuvKFNVZiBOttdz0hIwn2oTYlAmzZ51bZlw+R2IVt0z4DotzSzCF0O+pTCLNw4Q+N1ZMbWu4+4yJ8xoRt4R0Eou4dWrKa5F8vlf/uhNYBfS37lRKrQTGa6131286pv51XeiJtNY1SqmNQD/gCGBtSmosCIKReFLc8lLOrQYMTCgf63fTBNHHLuQ5Xz9TfquC2ZjwexQiY8o9RvAGTuKW9FNCqogqbmmtV6SjIkmmU/3rpcBG4PvA+0Av4G7gh8CzBJLKQ2NusP1hztewvY3TTqXUL4FfAnTv3p1NmzZFrWBNTQ2VlckzgXlBAc/NzSU7OzsY2lRZWWn0Dd4L17SBeNtaU1MT0+8sE2jXrh39+wf09TVr1gS3N2zbu3evETmatNZ897vfDQoATm3dunWrEb/Zurq6YJsAuud2hx6gsgJty8vLc833MxLWdnYDVlmuaY/+/YPBe9XV1a5v7549e4Jtzc8u4oNVjQbvhu1FRUWubOfBgweDbSjOa0dhF2eRLnT7sbVHU1F9CAj0UyZgSjsiceDAAfr370/37t0B2LZtGwcPHmzhWqWGjh072trqxt9nrFjb2aVLF8+09eDBg0a21efzBfvlhrYClJSUGDEmtNKmTZsmbS0uLjbyujbghXtNA5nWVlNXS/TXvyoCDq1P6v/+XCk1joBDa6RS6iSHEEUnGmZjjiNCrfXDwMMAQ4YM0b179456wrVr15KbmxvDR8dOss+XaZSXlweV/vLycrKzs/H7/VGOcjemX1Mr8bQ1KyuLWH5nmcDevXttQk8DDdvatWvnmrZE44svvqCqqqrJ9jVr1pCTk8Phhx/eArVKPrW1tcHrp9HowZpPt3yK74vAgHTo0KFGXNNPP/002M7QX+fXa9bwWf37cePGub691mvaOr+DbV/D9t69e7uyndY+qFOrnnRnqGO5QzvswvMX/1nHgYoSADp06ECvXr1SW9E04cZrGA+7du0KXu81a9bQuXNnOnfu3MK1Sg27d++2tdXka2ttZ3V1tWfaevHFFxvZ1o8++sg2Nmx43759e+Pau3PnziZtNbGdoZjePiuZ1FazpOFG9tW/fmURtgDQWpcDr9f/2TDCa3BmhVvdsTiknCAIQkxEs16bZM2OFHZoSkgi2ENCnELYTHCngbdybtnbIGGJgnsJ/Z7KqmTm4aW+yNS2mtouJyQsUUgnpopb/61/LQ2zv0H8yg8pf3RoQaVUFoHk9DXAV8mqoBA/oTcCL90YBPcS7Xtq0g0+Kyu8GTjSPrfhldUSI303TRO3bAnlYygjCJmKfE/Nx5R7TCx4qa2m4iRuiegupApTxa2VBMSoo5RSTmvPH1f/uqn+dWn96xkOZU8BCoB3ZaXElkNrLeKW4Eqi3cBNmoh4RdzyCp51bslkSjAIE36fgh0vXVNT2xquXSa2V5xbQjoxcrahtd6jlHoGuAC4GbipYZ9S6gcEEsrvB16r3/wc8EfgPKXU/Vrrj+rL5gG/ry/zlzRVnzlz5rBhw4a4jqmrq0trAsI+ffowbdq0tH2eEybeAATz8MpqiRA59NAkccsrT5JjFbe8Mkg16bcqeAev9FdewkvX1NS2hrufmHg/FeeWkE7MmW005SrgBOBGpdQpwAcEVkscR2Ch+ku01qUAWutvlVKXEBC5liul/gqUAGcDx9RvfyZdFd+wYQOfffIJrXIy8/IcqEr/Kn6JTCqUUowcOZLly5cHt82aNYtbb72VZcuWMWrUqORVUBDCEG2gYtINPtICDyaJW14hUqieac4tK0551ARBEDIF0/pcLxJubGjSmLABp7aa2E4hMzB2tqG13qWUOoGAa2sccCJwAFgMzNZa/19I+b8rpUYCNwLnAnnABgIi2Ryd5jtJq5wshnZum86PjJkPdu6LXijJOP33J/OSOAlhgpAMot3ATbrBe8W55RUi9bGmObdiuZ94eULp5ba7DVOdLkIjXrrGpvY94cZ+JtxPQxHnlpBOjJ5taK1LCIhTV8VY/h3gRymtlJAQyRK3rrjiCs477zx69uyZjGoJQlQk51aASK4uITOxfjdDg95NE7dMxnZ9FPztwzsdy1m3/+x716a6WkKKCE1Rkc6UFUJ6MFXwccJUIS/c2NBE0cdpjCDjBiFVGC1uCeaQLHGrQ4cOdOjQIRlVEoSY8JJzyythiV6ZWHg2oXwzymQi9usY+0TRWtatbfcioWKAqeKAl/HSNTW17wk39qupSX/ql1TjJGQ1LBTmpe+ykB7kcY7Q4vzjH//gtNNOo2vXruTm5tKtWzdGjhzJvHnzgmW01nz++edccskl9OvXjyFDhvCjH/2I9957j1mzZqGUiimkMLTsokWLgh3rihUrUEoF/82aNct27Pvvv8/48ePp0qULOTk59OjRg6lTp7Jt27Zk/VcIBiI5t6LvMw1TBuORcm5ZBw8mfYcDyGAbsK0aKU/Z3YM4twSTMFX8qK6udtxuorjlpZUhhZYn4UfpSqkCYAqBlQd7Afla6yMt+1sDPwa01vrp5lZUMJOHH36YqVOn0qVLF8466yw6dOjArl27+PTTT1m4cCGXX345AO+++y4TJ06kurqaM844g+7du7Np0yZGjRrF6NGjE/78gQMHcsstt3DrrbfSq1cvJk2aFNxnTTi/cOFCLrnkEnJzczn77LPp0aMH69evZ/78+bz88sv83//9n4Q6Co5EG6iYJAyIcyu2/W7BS84tk7GJlCp2ocPMKaX5iLglCJlPOHEr3HY3E+7hSF1dnfRPQtJJaLahlBoIvAQcRuP4J3R0+y2B5OzHKqW+0lq/n3AtBWN56KGHyMnJ4ZNPPqFTp062fXv27AECE6epU6dSUVHB3LlzGTNmDOXl5Rx22GE8+uijzJgxI+HPHzhwIAMHDuTWW2+ld+/eTdxaAOvWrWPq1Kn07t2bFStW0L179+C+pUuX8oMf/IDp06fz4osvJlwPwVy8FJYYaZBi0gDGKubohlufgUqAV1dLNA37dUwsLNGkfsp0QvtaL7lmBfMw1blVVVXluL2ysjLNNUk9kVaGNOnBp5AZxD3bUEq1J7DiYA9gFXANASHLRv3qgo8SGAOPbV41BZPJyspyXGWtITfWu+++y7p16xgyZAinnXZacL/WmiuuuIIjjzyyybHJ5C9/+QvV1dXcd999NmELYPTo0Zx99tm8/PLLHDhwIKX1ENxJtEmhSRZ0L4pbiex3C9Z2SEJ592J3bsUhbllcXqZ8p71AaF9rqjggeANT+55wIlY40cvNyBhBSCeJyKUzgK7AEuCHWus6pdS1QCuHsouBu4BTE6+iYDIXXHABV199Nf369WPChAmMHDmS4cOH07Fjx2CZVatWAfC9733PdqzWGr/fz4gRI/jyyy9TVsf33nsPCOTk+vDDD5vs37VrF7W1taxbt47BgwenrB6CO4kmXpkkbnky55bDvNGUwbhVmI3k3JKBa2Zjvz7xiFvi3HIjoX2tsX2v4AlMuZ+GYhW31qxZ47jdFMJdQxk7CKkgEXHrLAIhiNdprSN+K7XW/1VKVQN9EqmcYD5XXXUVHTp0YN68ecyZM4d7770XpRQjR47kzjvvZMiQIezfvx+A9u3b245t6Cy7dOmS0jru3bsXgDvvdF4+vYGDBw+mtB6CO/FSzi2vOLccB2QWzcCUwXisYYkmDFBNuWZOWPsYX1w5txrLmtRPmU6omGVS3ysEMLm/CsVU52FFRUVc291MpJxbgpBsEhG3jgSqgH/HWP5boHUCnyN4hAsvvJALL7yQ0tJS3n33XV588UUWLFjAD3/4Q9auXUvr1oGvT4PI1EDDzX3Hjh0prV/D5+/fv5/i4uKUfpZgHtGSg5qUPDTSINSkAaptYmGwcytSQnnrdNm0AapBX1XALrDHk1DeKoqIuOUeJOeW+Zh0P42GKffTUMrLy+Pa7mZE3BLSSSKPc3xAjY6ht1GBUVQr4FACnyN4jDZt2vCjH/2IRx55hEmTJlFSUsJbb73FoEGDAJqEBGqtqa2t5e233272Z/t8vrCD9xNPPBGAt956q9mfI3gPL+Xc8rS4ZaBzy+b4CdlnmnPLZMS55S1E3DIfU+4xsWDS2MGKiFsydhBSQyLi1nagQCnVKWpJOBHIATYl8DmCB3jttdccJ/e7du0CoKCggGHDhnHUUUfx0UcfsWTJkmAZrTVz585NSr6t9u3bs3XrVsd9V1xxBdnZ2Vx55ZWsW7euyf6qqioRvoSweCnnllfELQlL9Ka45dbrmqhzy1rWJIep6YSKWxKWaB4m3U+j4dZ+NxrhRKyysrI01yT1iLglpJNEwhJXAocDFwFhkxDVu7ZuI5Cfa0m4coIzB6pq+GDnvpauhiMHqpI3GT/vvPPIy8tjxIgR9O7dG601b731Fh9++CGDBw/m+9//Pkop7r//fsaOHcv06dN59dVX6d69O1999RUrV67kjDPO4LXXXmtWPU477TT++te/ctZZZzF48GCysrI45ZRTOOWUUzj22GNZsGABkydPpl+/fpxxxhkcffTRVFdXs2XLFt566y06duzIF198kaT/FcEkJCwx+j7TMMXlYh14hk6PTQ5LjCfpuhuw9jE+FbuLx1rWpH7KdEL7WhG3BDdj6tghnIjlJeeWKWMlIbNIRNyaQ0DYulEp9aHWenloAaVUD+ABAqsk1gDzmlNJr9GnT/z59+vq6tI6gEmkjk784Q9/4PXXX2fVqlW88sor5OXl0atXL/74xz9y2WWXkZ2dDcAJJ5zAE088wb333svy5cvRWjNkyBCWL1/O66+/3mxx67777kMpxZIlS3jllVeoq6vjlltu4ZRTTgFg4sSJDBgwgLvvvptly5bxxhtvUFhYSLdu3Rg/fjwTJkxo9v+FYCbi3DIP24DM4LBELzm3Yrlmbr2uVmHKH4e45feJuOVGvNIPg7fa6lXc2u9GI5y4deiQeZl8rGMm68qQIm4JqSBucUtr/W+l1O+BmcCbSqmPgGIApdQDQH8C4YgNo6LfaK2/SlJ9PcG0adPiPqayspLc3NwU1Ca1XHrppVx66aVRy2mt6devH4888gj5+fmUl5fTvn17OnbsyOuvvx72mFBmzZrFrFmzmmzv1KkTTz31VMQ69O/fn0WLFkWtqyBY8ZJzyytEy7llgtgDIm4lUiYTsTm3fOLcEgTBPZgoYGqtPZVzK5yIZcLYQcg8EnFuobW+RSm1D/g9MNSy61Iax7zlwA1a6/ubV0VBcJ5UuHWiIXiHurq6qE+mZNLoPmwDMo84tyKFJZrw9DXSypBuxx6WGPuwz+9rLFtVVZXUOglCMjClrxW8RUVFRVhhx8ScW+HGCCZFLgiZQ0LiFoDW+l6l1OPABcAIoBsBt9YO4B3gca31zqTUUvA8Im4JbsQ6qdQ+japrOm02Sdzyym/SUdyyYILYA5FXSzRN3LLjLG+59ftdWVkZfJ/lE3FLEAT34NZ+NxKRBCwTxa1wIpZ5YwchE0hY3ALQWu8lkINrTnKqIwjOiLgluBGbcOUDHB7UeeXJlUm/12jOLVOs9taBZ6jcY1pCeVsIZpgwGLe2s6KiIvjen6C4ZRXIBEEQ0oWJYYmRBCwTc26FG+d6ZfwrpBdZQkVwBZHErVmzZqG1ZtSoUWmulSBExnbjDtPbmuSIiDT5d6sw4ISEJZrn3DLlmjlh7WNE3BIEwU2Y2DdHErdMy7mltQ4rYpkUuSBkDnE7t5RSOcCxQJXW+osoZY8FcoC1Wmv5BguC4ClswlWYPM4m3dxNHIQ64SjUWcQtE8QeiByWaFpCeTvi3AqUzXY8hyAIQrrwmnOrrKwMrbUx7a6trQ07NjRp/CtkDok4tyYAq4EZMZS9sb7s+AQ+RxCCSFii4EaahCU6YJItO9Lk3xTBB7wZlmi6cyuWsES33nOswlSWLyfm47JE3BKEjMStfVEimNjWSO6suro6oxz9kdoi4paQChIRt86tf308hrKPEhjyi7glNAsRtwQ3Yruph+ltTQr3iSRymCL4QEg7JSzRiGtrE7cMc25ZJ1JZ/uwIJe1YxS3TQmUEwc2Y4uqJBRPbGi1pvElJ5SOJWyaJeELmkIi4dVz96ycxlP24/rV/Ap8jCEFE3BLciNfCEiOJWya4exqI5twypa2xJpQ3wX1ockJ5m7gVj3PL31hWxC1ByBxk/OtuovWnJvW3kQQskx7uCplDIuJWN2C/1vpgtIJa6wNAKdA1gc8RhIjIzV3IdGIJSzRJ3PJKQnlb32NwWKJVtArVZsW55R6sLoBEnVsmOQlMx0Sni2BHrrG78ZK4FUnAEueWkAoSEbeqgPxYCqpA75sPiAohNAsRsgQ34jVxK5KDxwR3TwPRwhLdKoKE4t2cW84/VrdeV6swle3Pjfm4bItzS8Qt9yDjJfORa+xuvCRuRcrXKLkchVSQiLi1EchRSp0UQ9lhQC6wOYHPEYQgEpYouJFYwhJNenLlFXFLEsqbF5ZoC8E0LCzx0KFDwffWUMNoZFmEMBG3hEzEq+NALzm3TLzG0UQdk0QfEbeEdJOIuPUvAsP4Pyilwq4pXb9vNgHX1huJVU8QBMG9xCJumZRzwIviltqv+GzRZ/j+r/F2aoKTCeztCP36+sOUcyt24cp54ujGdmqt7c6tOHJuWV1eVoFMEAQhXZgo5Im4FX2fICRKWHEqAnOAK4ARwJtKqSu11qutBZRSg4B76stUAPc1t6JeYs6cOWzYsCGuY+rq6vD5EtEqE6NPnz5MmzYtbZ8nzi3BjVjFLe3Tjrl8xLnlPqI5eEzpm7walugzKCyxvLw8WG+/LwufL4zK7oA1LPHgwahpVgUh7ZgofMSCKfeYWDCxrdEeapr00DNSiKVJ4ZdC5hC3uKW1/lopNRVYBJwMfKSU2kEg9FADhwOdCTz61MAvtdZbklZjD7Bhwwb++9laerTq0tJVcWTrgR1p/0wRtwQ34rXVEiO1xaR2RhM5TBB7wFvilj0s0VnccmM7raJUjj8vrmOzQ8ISa2pqyMpK5JmoIAjJxEuinoltjeZYMkn0EXFLSDcJjVK01o8rpfYCc4HeBFZDDF0R8SvgCq31a82qoUfp0aoLVw+9uKWr4cjdHyxskc/duXMn//rXv3j77bdZv349e/bsoaioiEGDBnHZZZdxzjnnhD22urqav/zlLzz55JN88cUX1NTU0L17d0488UTuvvtuOnbsGPbYPXv2cNxxx7Fz506GDx/O22+/nYrmCQZiE7fCGCtNcm6JuBXbfrdgE3xC9pmccyucc8uN4taBAweC7+NJJg+BSWW2P5fq2oCLoKysjOLi4qTWTxCE+PHSw10T2yrOrQCSy1FIBQk/gtNav6KUOgo4lUDi+Aab0XbgXWCZ1tqMEb7Q4miteeKJJ5g/fz49evTghBNOoHPnzuzfv58XXniBN998kyuvvJI///nPTY4tKSnhzDPP5IMPPmDQoEFMnjyZnJwctm7dyptvvsnOnTsjiltTp06VfCNCQngtoXyktpjUTi+GJYZ+fa3yjwlinlWgcwofDi3jFqzOreys+MQtCLi9GsStAwcOiLglCBmAiW6mcJjY1mjilUnjpUjzJxG3hFTQLH+51roWeLP+nyCklP79+/PYY48xcuRIysvLycnJ4YgjjmDt2rWceOKJ3HPPPVxwwQUMHjzYdtyFF17IBx98wLx587jsssts+7TWESdm//u//8sLL7zAvHnzuPzyy1PSLsFcYnVuaa2NGMB5xbkVTbxyo8PHCS+FJdrELeWsRLtR3LI6t+INS4R6Qayq6bkEQRCExPCScyuSgCXilpAK0peBXBAcGDt2LEop7r///ib7Zs6ciVKKKVOmoLXm9NNPZ+jQoU3K9e3blwkTJgCwfPly276lS5eyePFixo8f30TYgsATIb/feSKzZcsWpk2bxi9+8QvOPPPMBFoneJ1Izi2tAgKJ1tqVk+ZQtNZRnVsmOpqcMLGdpotbpoYlfvvtt8H3OVn5cR+faznGei4hczGl/xEaCb2mco3dTTTxyqRVBCM5tyQqRkgFIm4JLcqCBQvo2bMn1157LatXNy66uWTJEu644w6+853vMGfOHMdjrTf37OxsgCbJbp966ikAJk2axM6dO3n00UeZPXs2Cxcu5JtvvglbL601kyZNonXr1o6hjoIQC7YBTKiG6g9TzqXU1NQEXZANwp2Vuro6I0Q88GbOLdPFLet301xxK37nltXtJeKWOwgVPkzpj5zwisgTeg1NvqZewEvOLRG3hHSTcFiiUmoUcD7wXaAdkB2huNZaH5noZwnm0q5dO55++mlGjhzJhAkTWLVqFWVlZUycOJHc3Fz+9re/UVBQEHEA8+233/L888+jlOL000+37fvwww8BWLduHT/72c9sFtjs7GxuvvlmbrrppibnvPfee1m+fDlvvPEGxcXFlJSUJKnFgpeImHPLD9Q4lHMpTYQ8Bx2roqIiKES7mWgTKlMmHl4St2JZLdGNobXNFrcsx+zfvz8pdRJSi5MQ4vOZ+SzbhHD+WAi9pl4R9cDMtkZzZom4JQiJE/fdTgVYCCwBpgAnAEcRWDUx0j9BcGTYsGHcdtttrF+/nqlTpzJx4kR27NjBnDlz6NevX9jjtNZorZkyZQo7d+7ksssuo2/fvrYyu3btAuDaa6/l3HPPZf369ZSWlvLCCy/Qtm1bZs6cyaJFi2zH/Oc//+G3v/0tl156Kd///veT3l7BO0R0bvnClHMptsFamOT5JrQTvJlQ3nRxyypc+Xzm5NyyClK5CYQl5mQVOJ5LyFxC+ycTfp9ex8vX1EQB00thidZFTeLZJwiJkohz69fARfXvPwb+AWzD8Tm9IMTG9ddfz/Lly4NhhOeffz5TpkwJ7g83Wbz66qt59tlnOfnkkx3DBxsGAMcffzyPPfZY8CY5btw4srKyOPvss5k9ezaTJk0CAhOcn//853Tt2pU//elPyWyi4EGiOrfqMUH0iWVlSFMGbNHELVMmHjY3U8g+FaacW7GHJZojbpWWlgbf51qEqlixCmLWcwmZS+jv0YTfpyCYhIQlBqisrKS6utoIR7+QOSQibl0MaGC+1npqkusjeBSlFOPGjeP1118HYMaMGbb9TuLWH/7wBx599FFOOeUUFi9eTG5u02XO27Zty+7du4OJ6638+Mc/Jicnh3Xr1rF//35at27N7NmzWb16NcuWLaOoqCiJLRS8iJdybpWXlzf+EebOYkI7wZyww2hY2xnJuWXC/0csObfcGJbYXOdWbnbjMeLccgdedvkI5mGic8tLYYnRVtk9ePAgbdu2TVNtBC+QSBD+0fWvNySzIoK3Wb9+Pddccw1t27bF5/MxZcqUiJ3/7NmzefTRRzn11FN59dVXwwpRxxxzDABt2rRpss/n81FcXAw0TsxXrVqF1ppRo0ahlAr+O/zwwwF45513UEo5nk8QQrG6mbQ/RKD1O5dzK7GIW7YyLsYrObes7QidXpgmbll/g8Y6t7LFueUFQsUsE36fgh0TBZ9wmPb9rampCf5GfWGuoykud4geeiihiUKyScS5VQFUaK33JbsygjeprKxkwoQJHDp0iNdee42VK1dy++23M2PGDB588EGgcTKptWbmzJk8/vjjDB8+nMWLF5OfH/5p9GmnncbLL7/MZ5991mTfzp072bNnD4WFhXTo0AGAH/zgB8H3Vg4ePMgzzzxD586dGTNmDAUF8U8SBO9he/oW+ijBMOdWLDm3TBmwRXNCmDIYj+TcMjosMUzOrerqarTWrppY7tvXOFRLKCzRIoiJuOUORNwyj9AFAdzUBzUX09pqfciX7cumsrbpw02TxkrRxKtozi5BiJdExK01wHClVJHWWuRWodlcc801rF69muuvv57TTz+d0047jeXLl/PQQw8xevRofvaznwWTx998880899xznHzyycydOzeisAVwwQUXMGvWLBYtWsTll19O//79gcBg77rrrgNg/NHuDigAACAASURBVPjxZGUFfgq/+tWvHM+zadMmnnnmGfr06cP8+fOT2HrBZGwDlNDe1vK3CeKWOLcaMWUy6SXnljXk0B/i3FLKh9aBNtbW1gbvF5lOdXV1cOKgUAmtlpiXVRh8L6sGuwMJSzSPUIHH1NUvvYB1vJfrN1vcsubbys/Kpbym6VjXuqKvICSDREZoc4FTgMnAnORWR2hg64Ed3P3BwpauhiNbD+zgGJITH/33v/+duXPncsIJJ/D73/8eAL/fz9NPP83AgQO55JJLGDJkCFpr5s2bx3PPPUdeXh59+/bl4Ycfpn379rab/sCBAxk7dmzw7w4dOvDwww9z3nnnccIJJ3DuuefSsWNHVqxYwapVq+jTpw933nlnUtoiCKF4KaG8VbjSWRrVRA6BsrKydFYpZXhltURrOyIllDehvbbVEkPELZ/yU1svblVVVblG3LK7tvLD5hKLhDUs8dtvv6WmpsY17fcqob9HE36fXsfvD+mTPCRumfb9tY6Vcv05QNOE66aIW9Y8jYXZ+SJuCWkh7hGK1vo5pdQDwB+VUvu01o+noF6epk+fPnEfU1dXl7ab3TG0TaiOoWzZsoXJkyfTunVrnn76aduAuUePHixYsICxY8dy3nnnsXDhQr7++msg0Ok//PDDjue86KKLbOIWwE9/+lO6d+/OHXfcwSuvvMKBAwfo0aMHV199NTfeeKMkMhRSRqRQPe1vFIBMELdswlWYhW+8Im6Z4pSI5NwyWtwKCUv0Kz+1VDcpl+nYxK0E8m1B4P8iJyufqppytNaUlpY6hu4LmYOEJZpHqHPLtFC9SJjWVuu4MCBuRS7jZqwhh4XZBewpbxraLuKWkGziFreUUgvq35YBi5RStwEfApGCZrXW+hcJ1M+TTJs2Le5jKisrHVcLzGR69uwZMczhJz/5SXDStG7dOmbPns3s2bPJz88PPvk46qijmjzRcmLYsGH885//TLiuvXv3NmICJ6SXiHmo/GHKuRQJS2zElMlkrOKWCe21uixDwxJ9Pj/U6wVuErf27t0bfJ+Xnfjqv/nZhVTVBH67JSUlIm5lOKH9kwm/T8GOl8ajprXV+pAvN8tZ3DLlQWCoc8sJEbeEZJOIt3wSoGkc2/as/+dEQzkNiLglJIzt5mZ5imPaTU8wC5sjK0LOLRPELWtuhXB3FlsZF+OVsEQviVt255b9C+xXjX+7aWVTq7iVn10YoWRk8rIL2V++p8k5hcwk9Pdowu9TsGOamykSprXVKlzlZdlNCX7lo1bXUVNTQ1VVFTk5zuKXW7CKW0U5zu5hWahESDaJiFv/S0CsEoS00JBMvhERtwR34CXnlk248nhYoomTSU+FJTo5t+pxq7jVHOdWnkUYE3Er85GcW+bjpWtqWltt4lZIWGJeVi6HqsuD5dwublmFq6IwofFWAUwQkkEiObcmpaAeghCWcK6tJvsEIYOora0NToQ1uqm4ZZhzK5acW15xbpkibkVyblkxoR+2hSWGOLesYpdrwxJzmuPcahTGRNzKfEL7HxN+n4Id09xMkTCtrZGcW6HiVps2bdJat2RjFbdahbkHiXNLSDbeWW5DcC32gZqyCVymTCIF87CFJPppqg4Y5tw6ePBg8L3Odp5MibjlLiJNio0OSwxxbvl97hS3du/eHXxf0JycWzmNx+7Zs6dZdRJSjzi3BJMwTdyyjpUKsvNs+wqyGv+2JmN3KzbnloQlCmlCxC0h44k0MDNhUiWYSdQE64Y5tyTnViMmrJYY2u/6QtRZs6YbdjHaH7Jaos+lObesQlR+TquEz2MVxqyCmeAORNwS3Ixp31+raJWfZRe3rH9bRTC3Yl2xtziMc8taRhCSgafELaXUz5VSuv7flDBlhimlXlFKlSilypRSnyqlZiiloi/JJ6QE20RSKSTnluAGoolbOks7l3UpNuEqTJoIU8StaOKVCaJ7tJBEs51bIQnlXZpzyyZuNcu51SiMibglCEIqMX1cb3NuhYhbVieXCc4tm7iVa78HNYwh9u/fT01NTRprJZhOIgnlAVBKdQEmAyOAw4BCwj/M1VrrIxP9rGSglOoB3A8cBBxHeUqpnwDPAxXAM0AJcBZwDzAc+GlaKivYaBqWGG6fIGQO8Ti3TBC3bE8Zw+TcMuFJJHgjLNE6wYgmbpkwGbHn3HK/c6u6ujo4sVAoW1L4eLGKW7t27Wp23YT0YsLvU/AOpq/2aU2gXpidb9tn/fvbb79NW51SRUlJSfB9cY596l2YXcDB6jK01pSWltKhQ4d0V08wlITELaXUOOAxoghaln0temdVgYDthcBe4AXgGocyxcAjQC0wSmv9Uf32mcBSYLxS6jyt9V/TVnEBiOzcMu2mJ5hDPOKWCasIirgV+343EG1CbJpzK1JCeTc6t3bv3h28hnnZRbYVH+MlL7sQhUKj2b9/P5WVleTm5kY/UBAEIU5Mzxlnz0Nlf+hgzUvl9lxUdXV1dnEr197W4twiDlYHxr579+4VcUtIGnGHJSqlvgM8RcD99Apwef2u/cAU4CZgOYGx7x7gCgIOr5ZkGjAauBgIFxczHugI/LVB2ALQWlcQaBPAZamspOCMNQRIKx/WaZUJuW0EM7EJVoY7t7TWMYtbJgxUo/U7JvRLVsHKaaBgsnOraUL5xh+rbaGIDGbnzp3B9wXNyLcF4FM+cW8JgpAWvOTcCk2yXpRd4FjOjXz77bfBcMOCrDxy/PZ8FW1yG+8pVhFMEJpLIjm3rgRygSe01mdprR+s316utV6gtb5Daz0a+DFQAFxEQAxrEZRSfYE/APdprVdGKDq6/vU1h30rgTJgmFJKHlemmUhhiSZMIgUzseWXchJ7LNvcnouqvLw8+FvUfm1bCTK4jcDv1e1CHngvobz3whLtarQ1LNEtqyVaBaiC3OJmn88qkFmFMyHzMOH3KHgXLzm3WoWIW60sTi63J1q35nxsndv0AYt1m6zCKySTRMStUQTCDGdHKqS1fhW4GvgeMCOBz2k2Sqks4HFgC/DbKMWPqX9dF7pDa10DbCTgtTgimXUUomObKEpYouASrCKONXl8EIPCEm2JT6MIeSYkSY2W/NQEcSta32pSWGJdXZ3tmjZ1bjX+7RZxa8eOHcH3zXVuBc7RKJCJuJXZmCYGCN7GpO9zTU2NJRdi0zxUVsFn79696axa0rEuPtI6t2mq6zZ5slCJkBoSybnVHajRWq+1bNME3FyhPA7MBc4D7kzgs5rLzcDxwAitdTS7QOv613A+0IbtbUJ3KKV+CfwSoHv37mzatClqxWpqapIa3mDyShNaa/Lz65MsZuWSneWH/Maki24JE4kXk69pKPG2taamJqbfWUtSUVFB//79AdCdNBTCZ3wW3D+g3QBU/4BE4Pf7M749kdi9e3ewreSDLtS2tn73u9+F+h548+bNrndvZWVlBdu7Zs2a4PaGbT6fz9XXEwL9akN7soFKFKz5NLi/qv936W9Jp7lx40YC6S3dR01NTeO1Uz6Kutr39z7qMPI7B/qo2tpaV1zb8vLyYJt6tj+cwlbxTRALu9jLH5t7NK33B4aM+/btc8X/gRNunzDGQsNvt3v37oDZroiOHTva2urW72UsWNvZpUsXY9va0B83tLWiosKYth44cIDjjjsOgLysXA60tz8IK+jRmv5VgX67uLjY1e3etWtX8B50ZJselLa156vs1qcH/QsD+6uqqlzdVie8cK9pINPamoi4VUXTBPEHgdZKqax6lxMAWusypdQBIO0rJSqlhhJwa92ttX4vGaesf20yQtRaPww8DDBkyBDdu3fvqCdbu3Zt2ISsc+bMYcOGDXFVrq6uDp8vESNeYvTp04dp06al5bNKSkqCk2Gdm0WB8gX/VkoZndjW5LaFEk9bs7KyiOV31pIsXbo0KHzU9a1Dt9P4LfF6nxz6BN9nPpQOdC1du3Z17fUuLS0NtlV30NT1qrO19dOvPkXtCbQzOzs7469dNF5//XWbqNWAdVuvXr1cK/ZAIF9GQ3vygXEhwYm5a9bwOZoGz1aPHj3Iykp4AeYW5cCBA8G2ZvtzOCb3dNv+b77azdrtgf3f+973XPH9Xbt2bbBNbY46msI28X0XD+2wly/ZXcGaTYHzde3alYkTJyanoi2AG65fc9i4cWPw2q9Zs4a2bdsa2+bdu3fb2mpqOwFbO6uqqoxta3V1ta2tEydONKat1n65R6sutOlkz0PVcX9B4303P5/f/e53rh1HvPnmm41tPaItbQrsbc3brYP7c3NzufTSS9Nex1Rjyvc2FjKprYmMRLcBxyil8i1uqE3AccAA4OOGgkqptgScThXNrGdcWMIR1wEzYzyswZnVOsz+4pByKWPDhg189tlnFBU1tXFmAule8czm6lEKrSShvJD5RM25peq3VzWWd6u4ZVuyOsehgGWbCctbh3MaaqWDYmVNTQ3Z2WEy67sAa98abmjtg6C4VVtb61pxy+r+9aumbbDm4HJjWGJhbrhhTewUWsISt2/f3uzzCanD9ITcAq4VPGIhtG3pfHCfaqwh3W3ymuZCLMjOJ8efTVVtNeXl5Rw8eJBWrZofVt4SWEMN2zq0tW1e431JFikRkkkiI9G1BPJTHQU0xCi8A/QHrgHOt5T9ff3rfxOtYIIUAUfXv68IcxN4RCn1CIFE8zMI1HFI/XEfWwvWi2WHAzXAV6mqtJWioiIGDRqUjo+Km1WrVqX18yKtluil0D3BXUQVtxq2W8Stdu3apbpaKcEqWOmcpuFPOkej6n+3Rufc8gG1jWVMEbfCTS2s2938oMG2UqKv6bDImoPLDWHwNTU1SU8obxXItm3b1uzzCakj9Lco4pbgJvx+e85Dk8Qt60OHDvlNstyglKJ9Xhu2H9odLO9Wccva1nZ5TR+wtLMIXrt27UJrbbRoK6SPRHqMxQTUhXMt2x4k8AD3Z0qpz5RSTyqlPgUuJRDGt6DZNY2PSuDRMP9W15d5u/7vhpDFpfWvZzic7xQCKz++q7XO/JGtYdidW776pPIBamtrZeAmZCRWh6PODpPvxpBE615LKB/WvWO5o7pdeLfW3x+mjHUA4eb2Wq9n6EqJodvc4NzasWNHUODIzy4iy9d8kbUgpzgoUO/du5eKirQa8oU4CB0TuVl4FryHyQKHVfBp7yBuBbY3CkHW8m4jmpBXkJ1Pnj9g66+oqGD//pQHRgkeIRHn1svAYwRcTABorT9VSs0A7gG+U/+vgae11vc3q5ZxUh8uOcVpn1JqFoEk849predbdj0H/BE4Tyl1v9b6o/ryeTQ60P6SskoLjoSuYoXyNb7qwACupqaGnBynWChBaDlsIk64r6dle7rDfZOJhCXWY1F7rG4gN2ITfMKUsW53s7hlc26ppq31+dzl3LI6qwpznSdQ8eLz+SnILeZQ5f7gZxxxhCwenYmE/hZF3DIPk1YQjIZJYpe1b26fF07catz+zTffpLxOqaC2ttbmHm6X39S5pZSifX4bvjkYKLdjxw7atEnO/UrwNnE7t7TWu7XWF2utbwvZPpdAaOLNwCPAXcD3tdYXJKWmKUZr/S1wCYHx+nKl1Hyl1J+AfwMnERC/nmnBKhrJ2LFjUUpx//1N9c+ZM2fi9/u56aabAOjbty/9enbk8K4d6HvsMfTt25e+ffuSm5uLUopZs2alufaCEJ54xS03O5psgpVT2jDLNhPErbDClUHOrVjCEk0Ut/y+puKW3yJ4ucG5ZZ1AFYWZQCVCUa77J11eIPS36IbvrBAfJgk+0TBJyNu6dWvwfadC5zQUnQraB99//fXXKa9TKtizZ09wDNEqp4Acv/Mg2CrkudmlJmQWSc3+qrX+gkaXk+vQWv9dKTUSuJFA2GUesAG4CpijTephM4QFCxZw/PHHc+211zJixAiOP/54AJYsWcIdd9xB3759ufHGGwH41RW/Rmflke2H6qpKVF2g41y8eDGbNm2ioKCgxdohCKHEIm7pbDNyUUVtqyEiXgOxhCV6zbnl5gm0te6Ozi3lrrBE64SoKEnOrcC52rKTzYCIW5lM6HfUzcKz4IyXpiOmCHk1NTU2AadTQThxq3G7W8Ut6wOWDvltw5az7pNcjkKycOfSRs1Aaz0LmBVh/zvAj9JVH6/Trl07nn76aUaOHMmECRNYtWoVZWVlTJw4kdzcXBYsWEB+fj4Av5p+JTq3FQXZivJDB1HV5bzwwgts2rSJE088kWnTprVwawShEZtDKVzKG0NEH2uuhHAJ5Z3KupWwAodFF3G7uGWtf7ivr3UA4eb22hPKOzi3LNvc0E6rO6BVXviJRbxYz2X9DCGzCO2f3PCdFSLjJTHLVLZv3x50M7XNKw7rZupc2Ojccms/a3340TGMiBfY13hPkQcmQrIwZwkKwbUMGzaM2267jfXr1zN16lQmTpzIjh07mDNnDkceeWRjQesTdZ+f9957j1mzZtGrVy/+8Y9/kJeXl/7KC4ID1dWBZZwBtNIxiVtuFn28lnMrbN4lfwxlXIJ1Qvw1MBP75Gommt1hyrsNm0tNOayW6LKE8nbnVvLErSKLuOVWR4EXEHHLPEIXCfDSQkqmCHubNm0Kvu9sCT0MpUN+W/z1+YV3795tX3nbJYhzS2hJEnZuKaX6AD8Dvgu0Jfz0DUBrrU9L9LME87n++utZvnw5Tz31FADnn38+U6ZMsXd2lqfnGzZ8yfTp0ykoKGDhwoV07Ngx3VUWhLDYhKocIJyr3pBcVFHFLUPa2UAs4pbbJ5Tx1t/NYp5VDNi+/yv+9uGdtv1vrXsu+D7TQ7xqamrYvn178O+ipDq33B8u4wVCf4tu74sEcwSeRDAlLNEqbnUr6hS2nN/np3Nhe7YdDDw+2rx5M9/5znfCls9E7M6t8PcgawimOLeEZJGQuKWUugO4loDzK5Zex7u9shATSinGjRvH66+/DsCMGTMA+6BM14tbu3ft5NLJP6eiooL58+fTo0eP9FdYECLQRNwKgwnhelpre92dEsqHONS01q4esHrBudXgPIyVioqKFNUk9cTjxsp0oWD79u1BAS4/u4jsMKEviVCYU4xSPrSuY/fu3ZSVlUmuywwktO9xe18kNHVqyQqY7sMqbnUtivxAvmthx6C4tWnTJteJW9aHH50LO4Qt16GgLQqFRrNz504qKyvJzXUaRApC7MQtbimlLgduqP9zE/AmsBPI7MeZQkazfv16rrnmGtq2bcv+/fuZMmUK77//vn0iofyUl5cx5cIL2Pb1Vv70pzsZOnQoNTU11NbW4veHS3ssCOklqtjjsK+0tDRl9UklFRUVwd+p9mnn7OP+wD5Vp6iqqqKioiKYS8+NxCJuuVnsgfjr7+b2xuPGyvSwxC1btgTfW51WycDn81OU24YDFSVAIB/MMccck9TPEJqPiFvmEerc8rKTy61s3Lgx+D6quFXUCXb+B4CvvvoqpfVKNlpru7gVIedWli+L9vlt2FO+D60127Zt4/DDD09HNQWDScS5dRkBJ9Yi4BKttXcCv4WUUFlZyYQJEzh06BCvvfYaK1eu5Pbbb2f69OlcddVVgULKR53WXPfrS/n0k39zxdU3cNZPxkJdYFJSVVXl6smyYBb79u1r/MNwccsWZpiLs5dX1e8rbzzGzb/XcK4mndW4+qWbxR6I37kVb/lMIh7BKtPDElMpbjWcU8StzEbCEs1Dcm65m5qaGjZv3hz8u3uEsESA7q0a97tN3NqzZ09wPFCQlUdhdmR3b6eCduwpD4yZt27dKuKW0GwSSSjfp/71KhG2hGRwzTXXsHr1aq677jpOP/10br31VoYPH84jjzzCq6++Gijk8/PH381k6Ruvcu7PzuOy6VcHwxRBnkwKmYVVqNK5EQZmBohbtnpHioAyoK0NhBVyLI+LRNxyDyaJW/aVElMhbjXmT7EKaULmECpmyfjI/XjZueXmFAYNbN26NXifaZfXmoLsyA/3DivqHHzvNnHLKuJ1LuwQ9fp1sYQtWo8VhERJxLm1D8jTWrszQYxLOHjwIKtWrWrpajhy8ODBpJ3r73//O3PnzuWEE07g97//PQB+v5+nn36aAQMGcPPNN3PcccdRcqCMJxY8TG5uHp27dOWBP/8J6qpRtYGbRV5eHmPGjGHUqFFJq5sgJEpJSUnjH5EW8cxuDNcrLy+nvLzcdY6mmEMwDVkZEiIIV5awxLKysvRUJkXEu0JTMu8L6caksETr5KA4P/niVnFe4ypfMhHJTCQs0TxCnVpeErdMaOuXX34ZfN+9VecIJQN0KGhLjj+bqtpqSkpKKCkpoV275PfnqcB6X+haFD7fVgNdLGXkgYmQDBIRtz4AxiilOmit9yS7QgL06dMneqEQ6urq8PkSMeIlRiJ1DGXLli1MnjyZ1q1b8/TTT5OV1fh17NGjB3fffTeTJ0/m6quvZto11wNQWVnBvDn3OJ6vqKhIxC0hI7A6k3z/8cF/mpbxP9s0OdW+fftcJ27F6lLTuY0he252blVVVQXFEK00SlueSlrWDHazkwniF6vcuFx5A/GIW5ns3NJa2yYWrfLCLzefKK0sgpmIW5mJiFvmESrwmByWGNrHmtDW9evXB98fFoO45VM+uhd1YuP+wAqCGzZsYOjQoSmrXzKx3he6FEZfyb6rpYzcU4RkkIi4dSfwY+BG4MrkVkcAmDZtWtzHuHGFiZ49e9odLiGMHDmStWvXAlCX34bPtwRWDinIVpRVa9B1+MoCx/t8Po466qjUV1oQYmDv3r0JH9etW7ck1ya12IQqw/OLQYgjKxuwRgBZ7qhuFnsg/vq7ub3xCFaZvEpZaWlpMAdeli+bgpxWSf8Mq3Pr66+/lsVcMhAvhSWa4OqJhdB+J5P7oeZiojhrdW71aNUlpmN6tOoSFLe+/PJLl4pb0Z1b1uT6mzdvTrtZQzCPuL89Wut3CCSVv1wp9aBSqneyKyUItbW19gGaz0GHVb7APwJPdjI9XETwDs0Rt9xGIitDujks0SZuhXZL2WHKuZB4nVtuDkuMZ6KYyc4tu2urXUpy1eRk5ZGXXQgERJRt27Yl/TOE5hEqbpk8NjIhH1MshLqXRNxyFxs2bAi+PyxGceuw4sZyVudXJqO1tuUIsybGD0ernEJa5QSSzpeXl7Njx46U1U/wBglJo1rr+cDNwC+BL5VSu5VSX0X492WUUwqCDdvNzEnYqkdb9rk9gbNgDnv2JBax7UZxKxHnlm01SZdx4MCBxj+yQ3Za/naz2AMhq2CmoHwmYUpYoj3fVvJDEp3OLWEkmUeouCWrJbqfUDHLhFC9cJgmbu3ZsycYpZLrz6ZjQdsoRwSwOrzcIm7t27cv+PAy159Du7zWMR3XzbJ65MaNG1NSN8E7xC1uKaX8SqkngTsaNgHtgd5R/glCzFjz1egI4hb+xn1uz3EjmEFtbW3C4s3u3buTXJvUE0/OrQbcLG7ZRKuQ1SF1tnYu50K8JG7F44LIZMfEpk2bgu+L86OHgyRKcV7jua2fKWQGXhK3vBqWmMkie3MxLaw21LXlU7FNvbsXdabBl7h161ZXPMC3ura6FnWMua1Wccttq0MKmUciObdmAOfXv38LeB3YCf/P3puHt3Gd9/7fgx0ECe4iKYoUtUu2JdvK4sROUsdpkyZN0143ud3T/m6bpluWpk4a3XtdxU4cZfHvpkmaqG4U24nteEmut3qTLcmWLGuxFNImJVEbRVESKWohKXEHAcy5fwxw5gwIgMCsZ8D5PA8ezgCDmTMEMHPO97zv90XpXmldLEd1Effm+Zp6lFAJJ1z4XUqfoaEhNqtKgxQkVnjahNaILztR+ebNA8+tvJFbgRzbOZBi2++KW/ajErdMMJNn++ZM5V1xSzwyhY9SFkLmC6Vosp6LzDRap6fV8lFXhfptAUDQF0BDpA6DE5chSRJOnTqFa665xowmGoZKyCuf2zg/TTO3Lb8PFxctaBG3/goABbCJUvq/DW6PiwsopRmRW5kjSG5br4/NbExPT7tGhC62c/HiRWWlDEARk46q9zoElVAVyrMh91qpRG7RgFIBEoBK7HKy2CNJUtG+aE72UStJccvMtEQucstNSxQPV9wqPebTZ1pqnnG8WNMSLVzcAmQxbHBCnvQ8ceKE8OIWb5xfSFXIbNvy+3BxBqKJ7VpUgDakxC1jm+LiIhOPx5UbNyGAJ18lJuV1SqkbveViOxcuXFBWynS81yFoidxysrilEvMy0hL5c3SyuDU6Olp0Z2ViYsKx6SPFCFaUUiEFrrGxMebZ5yFeRIKFeZ1ooTLDc0u0ju18J1P4EPH76lIc80ncKrXKkMePH2fLhZrJp2lxmKm8StwqQshrrljApgnPnTvnjuUcxH333Yd/+7d/w5133ilMmrgWcWsEwCil1Ll1vwVBlC+BaBQatZVtG6dXKHOZG9F/N3z0FQ0X19ZLly45aqA4PT3Nfq+U0Nlpejx+gHrk/8fU1JRjPfLyVof0AxTyOU5OTjrW60Zr2qhT002LHTyJ+BtVpyTWFOx1ooWgvwxBn6zcT09PO1KUL2Xmkz9T5m+xVM81W6qe6H0hrWR+piJebwtlYmIC/f39AAAPIWgun7t6II+TTOVnZmZUZvDFnGvAG8CCiDxpkk7BdBGfWCyGRx55BMlkEjt37hTmc9PS+9kFoJIQ0mx0Y+YTXq/X8aG2ZqESqLxzi1v8Nk4dMLsUTjweh9ebL5rPXlRljAuM3KIBuZOaSCQcVTFR1dYQgHz2YgSq1ERVxJeDyCtuEfVzTk3V0xpZ59SIvJITt0w0k1eOoURvub5bYjGfKuvNF/P8bKKd0yOacpEp2jn5+8tHMjVF6uEvZEzD0RJtUu1LZPG2t7eXfSfrw9Uo84eLen9rhXKufLSbi7hkBpSIkrGgRdzaBNlF5jsGt2VeUVFRIcyXQDT4Hwst4EZAM8QtJ98IXeZmdHQUFRUVdjcjJ+fPn2fLNFLgzGok+/tFRyVQFdKP91SzMQAAIABJREFUKQFxixdwslaHLAHjfK0Cq1M/02IjIES8x1jlt8WOEXLFLVHJ/H6WqggClJ75eC6yiXalKuSVEiozeU6oKpSKQARVQbm/OzMzg3PnzhnWNqPhBSkt59oadcUtp5EZUCJKOmnR4haltBPA7QA+Sgh5kRDyQUJIZK73uaipqanByMgILl++jJmZmZINLy6WmZkZpXNCCOApoOYB8TDfLUmShPlxuRgHpRQzMzO4fPkyRkZGUFNTM/ebbGJgYEBZKS/sPbwIpnq/4MyK3JoLbhsnRajxqAScbOdcAsb5Wj8bp36mxYpVrrilPoZrKi8Wmf3JUu5fuuKWi8horZTI0+IQ0UctbhV/rry4dezYMUPa5GIumeKWKNZARVdLJITwU0AfTj1ASN5y95RSqqUyY8kSDAbR2tqK4eFhnD59WvfMWiKRgM/n/H/x5OSkEtHm8YH6Z0e3BbwEM0l1Z40kYkBS7tSMjY2hvLxAVUFgSuUzLYRCztXr9aKiogKtra0IBvM5l9uHJEnqtMRCZX+HRm5dvnyZLdMQhfeX2dNFsz3Pv9dJzCVu0ZBSQdGpYo/WCCynnm/JiVshNy1xPlNKnkVzkSlmiZy2pYdsop0rbomPOnJLo7hV0YiuS7JwdPLkSXz4wx82pG1GwwtSbdGFRb+fF/F6e3sRi8WE7eu7yPDVwwHZY04EtIyc86pYLoUTDAbR1NSEpqbiwzczOX36NNra2vQ3ymbuvPNO7Ny5EwAQa30PEk3XzdpmfYMf7RfUN3rv0CmETu4AAFx77bXYvHmz+Y01mVL5TAvh0KFDWL169VwiufCkIzGBlI9WofYKnBYrcth5JpcuXVJWirNXUL/XISSTSXWqYbZ+VwlEp2n9bJwqWBYb2SJaJMzExAT7zDzEg/JQlenHzBS3KKWOv36XCvMpcitTzCrVyK1slWhdcUts4vG4SvjXHrklvqn8zMwMTp48ydYXaxC3Iv4wFpTV4OLkMBKJBHp6enDNNdcY2UwXg8m0VxLFbkmLuPVBw1vh4gK5k9Le3s7Wk5WFXxyT0YWgkJXX7u5ujI2NCe3L5KJw7733ore3FwsWLMDGjRvtbo4uVMJUEcGDtFwZfDhJ3FKJGQWa52d9r0MYGRlhUbY0SIFsgWqcyOfEcwS0i1tOFCwB50du8WmB5SZXSkwT8kXg9wYRT8YwOTmJS5cuYcGC4iqBuZhDKYtZmcyXyK1s4la250qBUhFn+/r62PezNlxVtMF6Gt5o/eTJk0JOJPT29rLfXl24GpFAkR3CFIujC3FxUo4cP3r0qCtuCU6mmCVKEaWixS1K6U4zGuLikhalAEDyl4GGqwt/sz8EKVIP78QlSJKEAwcO4LbbbjOppS5G8uyzz2Lt2rXYvn07vvKVryAc1tYBEIGzZ8+yZVpRRIeM02HPnj0rZOclG7yYQcPFdUCdKIRcvHhRWcnxNeX/D048R2D+iVtOj9zixa1oyBo/QkIIoqFaDE0MsDa44pYYlFK1ubnIFLNcccv5iHZ91Uo+v63Pbv1a1vfwz9/3EXm5NlyFkC+I6UQMV69eFXIiobu7my0vLiIwIZPFlQtxYPAQAFncchGbTF9ZUYooFT29Rwj5dOrRYEaDXOYv+/btY8vJqhbZUL4IklWLsu7LxTk4vaoTL26hmMDBEEC9codufHxcmNmPuShE7MnFhQsXjG2MBRSUhsk9r/r/OARJkjRHnDnxfAHni1tWm8lnO5bruyUOpRL5UgjzpTJkthTEUhW3SsUzzggzeUCeSODfL2Jq4pEjR9jykspmzfvh38vv00VMMq03RLHi0JKW+CCABADzTR1c5hWzxK0iSVa1AP0dAID9+/dDkiR4POanZ7hop9Q63WfOnGHLfKrhnBDIYlhq0qOvrw9VVWJfYiVJUosZRUahX7x4EclkEl5vdhN6EeGLBdCyHJ8v939QFRdwCCMjI2wgFQYwlX9zAHJ2ZhJyiPrU1JTjoi+dLm6pI7fsEbfciokudlAqQshcZKsC7opbYsN7UGk1k2fvr2jEiRH5GnvixAnccsstuvZnNGpxa5HqtWKi1FqjTfAQAolSnDlzBuPj4yVRIKxUEVXc0jLyHwYwSikVo96jS0lw4cIFNhtBiQfJHGaEkf1bcOzZzYjs3zLrNSlSD+qT3ZxHRkbckFYHkNlpEW3QWCyq6IVoce+lUeXcnRAFMTQ0xFJAaIAWPFVCA/J5JpNJYW6EhVJQJcwwQIl8jlevXhWmNHKh8BF1lQW+h9/OiRF5The3eFG9ImxNWiKgFtL4NrjYR7bvpmjfVyOZL1Fq2cStbM+VApnRd06MxqOUqsWtCn2Fw3hxjN+vCIyNjbHrv4cQtOoQ8gLeAJrLlcQwPt3RRTwyrShEid7XIm4dBVBJCHGlVBfD2Lt3L1uWKpoAX6D4nRCCBBfx9cYbbxjRNBcTKSVvkMnJSSZ+UEKLS0sEVGKYE8StgoSebHDbOk0IOX/+PFumkRyDKALVOToteos/x0JjB/nt+Pc7BSeLWzMzM6r/eUXQOnGrgvP3csUtMch2D3XyfdVFZmpqdgxttudKgVJINR0cHMT4+DgAoMwXQnWoyNnODBZViCtu8QLUoopGBLwaxm8cSzmLGTc1UWwyxayJiQlMTEzY1BoFLeLWg5CzEP7a2Ka4zGd4ISpR3ap5P8nqxWx59+7dutrkYj0iDRqLRZWWU46ir65Oi9xSiRjFpCRyws/AwIBh7bGCgs+ZO8f+/n7T2mMGvBinRdxympgHOFvcGhgYYIO/SKASPq/fsmOXBaPwEDmteHh4mBWEcbGP+Ra5NV/IFqVVquJWKURuZaYk6i0Q1FRez6rgDgwMMOFMBA4dOsSWl2akJGphKRekwO/bRSzi8XhWf1YRJq2LFrcopVsA/ArAtwkhf08I0eLb5eLCmJiYQHt7O1tP6hG3KptBU53t3t5exw2eXZzLqVOnlBUtk3RcbpdqX4LCizbF+IvxEU9OEn4kSVK3N0/sMv//cNI5AmrBsdAYIL6urROvuU4Wt3hRvSJURIXhFOFwGIQQTT5pHuJRHdP13bKfbEJAKUduZfqqlqrP6nxKSywFzy1e3Fqkw0w+jd/jQ1Okjq2L1Ec8fPgwW16qwS85E14gO3z4sCM///nApUuXsvaFHCluEULuBzABIAbghwAGCSEvEkJ+Rgi5P8fjp0Y33KV02LdvH+LxOAAgWVYLGiw2n4vD60eSK0O7a9cuvc1zMZHM2SwnmYtnwndmaJWGwW9EqZg4MjIivB9VoULPLLhtnST8XLx4kRmt0wAF8kXec+d47tw5cxtmMFrELX67+SBuiQRfobWiyEqJ1dXV2LRpE7Zv345Nmzahurp4cYxPTVRVi3WxhWzilhMjXwolsw9RquJWtiitUhW3Mr+vThQ31OJWQ54tC0fE1MRkMqlKHeRTCrVSX1aDioAcGj8+Pu6mvAtKLhFLhOh9LXeBvwTwacjddwK5X/sRAH+eeo1//AW37OKSFV6ASta06d5fslrZhytuiU1mR1Rv6Lad6Ba3CFT5XaJ0XnKhOXLLoVFNKpFqDv2dP0enDfj5z6RQqYMXt5z0mWpFJDFMZSZfRORWOBzGxo0bsX79evh8Pqxfvx4bN24sOoLLFbfEYr6JW5kTYk6eIMtHNiHLacVKCqUUvFh7enrYshGRW/J+FJGM37+d9Pb2Mo+lymA56sLFT5BkQgjBsiolg6ezs1P3Pl2MJ5e4JYKpvJaUwp8DEKdn5wJArM52McRiMezbt4+tJzhhSiuJ6sUI9O4GAcXhw4dx+fJl1NXVzf1GF8vJFLOcKm5RStWdjULNijL3U0lBhuT/wcmTJ3HTTTcZ0DrjoZTO9hgrFE4YOnPmDCiljvjc+fOlFXNcb7m0VCfNOsZiMdYxIdAubkmS5KgICienJaoit0KFm8lPT09j3bp1qufWrVtXdDQIL6i54pb9pCvY8qQjTkuRTDHLSdedYkhHbnV1dbHnSjVyy+lVtCcnJ1kEs4cQNJXXG7JfESO3+O/j8qpWw/pyy6pa8NbFo+wYn/jEJwzZr4tx8H5b/HU4s4KiHRQtblFK/9KEdrhoZGpqCnfccQf8fj/Wr1+PT3/603Y3qSjefPNNdtOWQlHQsEZVgMcfghRthHf0PCil2LVrF26//Xb9+3UxHad1YtKcP3+eGXxSPwWKt6+R4b7+x48f198wkxgeHlbO11fk+Ybk95AEwfj4OIaHh1FbW1w6lR2oTP7n8lSLANRDQSSCoaEhjI2NoaJCR7q1RaSFKUD+KvpBUMhcVhkIykAxCUUga2w0ZrbaJT98RGEx4lYoFEJnZyfWr1/Pnuvs7EQoFCrKqNqtmCgW2YSstO1DKZIpZpVq5NZ8qpbo9MgtfqKzMVIPv8cYa2o+cqu3txfJZNL27zsvbi3T4ZecCb8vN3JLTHgRKxQKseVsJvNWU5pTHPOI119/HV1dXYjH49iyZYvjOjE7d+5ky4maJYBBqn+iZknWY7i4mMHRo0eVlWrIYS8aoNVKp+7YsWP6GmUiqqitChR3vgQqccgJlSGBjMit6ByCD4EqQs0p58iLE8XGuvLbO03kcGrk1ujoKK5evQoA8Hp8CPsLD6GcmprCXXfdhfb2diQSCbS3t+Ouu+4qesBczkVuDQwMOG4gWmpkE7dmZmaE+c4azXwxlJ9PnltOv4bwZu9G+W0BQDRYjmhALsU8PT1tu78lpRRvv/02W19eZZy4tTjaxETB8+fPCxEN5KJmZGSELfPiFv+8XZTmXWAekamQpju6TmBmZgZvvPEGW09ygpRektVtLN7g7bffxvDwsGH7dnHJhBeiaI2OQUSlHPEDyAPF0dFRvU0zhaKEnizwaX1OEH4opUVXw+T/L729vSa0ynhcccuc7c2Cj9oqD1YVnRIyMjKCDRs24EMf+hA2bNigqVMa9IUR8Mod21gsJsSs7Xwmm+BBKS3Z1MRSsTaYi2z+Wmmvo1LHaZ5xfMpgc7lx4hYANAvku8WLTiFvAC1R46K1fR6fypzejd4SjytXrrDlQCCQ9Xm70CVuEUIaCCH/QAh5gBDyPCHkudTy3xNCjP1Fu2QlU7QRQTEtlAMHDrCbsxSsgFRmXGoSDZRBSuWnS5KE119/3bB9u7hkwkdu8dFXReMFUJl9vyKh6lQVIPTMgjtHkUpa5+Ly5ctMaKQ+CpQV8CYHFQdIw4twC4p8L7+9U8S8NCUhbhVhJs8zNTUFSqmuFCf+2E6rDlpq5IrmKdUon/mAJElZxa1SNZR3euSW2kze2KEw77tlt7jFR20tq26FhxgbL7O8enHWY7mIwdjYGFvmxS3+ebvQ9E0khHgJId8E0AfgB5CrJ34UwMdSyz8E0EcIuYcQUpoJ8IKQGarppFnTV199lS0napYalpKo7FOJBNuxY4eh+3YxByfOuiaTSXUKYeG2N1nhI7+6u7v17cwk9FaG5N/jBOFH1YmsREFpmLRSOUcnCHiAup3Filt8F94p55umFMStiqD+KlVa4U3l50O1TJHJJVLOF38mUX6bRpLrsyvVyK1McctJkVuSJJksbin7s7vvxAtOKzghyihWuOKW0PDiutfrZeO3RCJhe6SwVpn15wD+BUAAwAyAPQAeTz32pJ4LAPgqgAd1t9IlJ5mlOM+fP29TS4ojFoth9+7dbD1Za1xKIttnzRJVauLQ0JDhx3BxOX36NLvI05AOM/k0nDh2+PBhnTsznmQyqRYvtNSAyIjcEr3zqknM487x5MmTws9Gx+NxVTphsV1yfvve3l5HDTKdKm7xniuRkAHFWDQSCSrHdsUte8kVzVOqUT6Z9w7R7yVayBUJIUKEhBlk3itFv3fyDA4OMjGy3F+GyqCxhWQWCZSW2NHRwZZXmiBuLataBG8qGqy3t1eIdDcXBV7A8ng8Kr9Dx4lbhJDfB/DHkOeu/w+AJkrp+ymlf5x6vB9AI4B7U9v8CSHEreFpEpkdSbsNBgvlzTffZJ0tKRg1NCUxTWZqomssLz6iDBqL4dChQ8pKLTSbyaehtcr/4PDhw8J17M6dO8dSXGiIAqE53pCNUOq9kIVu0VOZVJUrC9UQwgANyOc4OTkp/KC/r6+PDQyrAASL/CKXQ8nW5EuhO4FiB8Si/Cb571R50D5xq4I7tpM+91IkXcU2k1KN8sksouS0okqFkMtLd2xsTJhrkZEkEom86yJz4sQJttxc0WB4NkJjpI4JPoODg7YJnBcuXGDBFAGvH4srFxp+jIA3gLbKZrb+1ltvGX4MF+1k9pv477rdkwxaIrf+CnJt8HsopXdQSmdJqZTSq5TSrwC4B/JQ7zP6mumSjfHx8Vk3PdEHiWlUKYm1xlVJzCRRu5Qtu6mJLmbAi1u0zgBxrlwRRcbGxoQz51alYOoZT3NZVKJ6i6VRFQwo1FONQHWOKoFMQPjPQEs3lYCgiVsXudpnJsWK6qIMKHkhyU5xi48aE13ELXVyiVi5RC+nkxkhEIvFbGqJeeTy0k0mkyUZvZUpUDpJ3OKjvFsNNFhP4/P4sLBcMQ2wK3qLF5qWVbXAl6psaDQra9qyHtNFbOy2mNEibr0LgAQ5Mmsu7k1t+y4Nx3GZg2xClhPErVgsllElcWmerfWRqGkDTUUgdHV1ueVkXQxHJW7VGiBuEahKz6kiwwSA9wHTUxnSCd5iADA6OspmKKmHqtIN54IXwkQXe/j2aZ2DbeaWRT9fnmLFKhHErampKTbo9RAPwgFj01+KodyN3BKGXCJWqYpbmWJWKYpb+ap9l2Il8Exxy+4Up2LgI7daKprybKkd3lTerkkzPiXRDL+tNCur27Ie08V+/H4/W6aUqiYJvV577da1iFvVAK5SSrPHyXKktrkK1fy1i1FkE7LOnz8vRMc7H3v37mU56VKoElKZTgfufPjLIEXlGwylFK+99pp5x3KZd1y6dIlFKlAPNexKx0eAiWakOd/ELVVUWSWKums65RwBtRjVnGe7fPCimOjReDzFhtDbHXIPqP01ywJRwytVFUPQVwavR+7oTkxMlGQ0iVOYT/5MlNJZXmKl6C128eJFTa85lUwxy7HilgmRW4A6Iow/npXwQtOqGuM9k9Msq2pxfbcEha+QKEmSql8UDAbtaBJDS29oBEAlIWTOAvCEkErIw4HsMbUuuhgcHJz1XDweF75iIi8wJWrMS0lkx+BSE11xy8VIOjs7lZVaaC/RkYGo4lYsFlN3pvTo0pwQeOLECWFn3I8cOcKW02KV95de9uCZ9Tz3/zl27Jiw6RVTU1Oqz1Vr5NYibvno0aPCnm8mThe3IsEiwglNgBCCSEDpErrRW/bBR2j5OIPfUozcmpqampVSXIreYtn6+oW85lQy+wJOEbcuX77MskMCXj8aTPASBoDWqBIRZkeEdKbfVpsJfltpgj6175YbvSUOkUiELWcKWz6fOWmqhaJlKHYg9b5/KmDbf0pte1DDcVzmILNS4lzPi8D09DT27NnD1nnhySwS1YtVqYmlONPlVDKjDJ1mKM8LT7TewLZXA9Qr729wcFCY3/TRo0dZygAtp4CeyZlgah+QPTVEjWzixS0U21cNAzQsn+P09DT6+vqMa5iBdHd3s87JAgBlGqsiVIKwrM2pqSnbS5UXiitu6Ydvg1OqNpcifIRWwEuyPl8qZDunUhTx8vnYlaLHXaa4lS5gIzq80NRS0Qivx5zUrJaKJpDUPbqvr8/yaMX29na2bKbfVhred8sVt8QhGlUmtHgBmn/eLrSIWw9AdoW5kxDydUJIeeYGhJAKQsg3ANwJ2Xx+i75mumQjV669yDn4+/btYzcqKVQFGrYgY9UfZqmJgBu9JRJOL+PN32gNMZNP44FKSBHlht7V1cWWjThfXhDk9y0KkiRljdwqCi56SzT/tDT8/16vewb/fhE/02wUG2EmQkQaH7ERCYglbpViNIlT4AUfP5eqWoriVjYha3R01IaWmMvZs2c1veZUMsWatI2J6PDiFh9tZDRBXwBN5fUA5Alhq323rEpJzHYMXlhzsZeqKsVrkxekKyvt748ULW5RSp8E8ETqvf8TwAVCyGuEkEcIIQ8TQnYCGASwAbII9gSl9GkjG+0iw1dKpP4QWxb55r5z5062bGaVxEz4CLFdu3ZZckyXuckUs0QYNBbK5cuXWSQO9VCVCbwR0AWKkCKKuKVKkaw3YIfc/0yV4ikIZ86cYddTGqDArKmcueFFQFHFLf5zbdW5L17cckp1IyeKW3w0Z1nQ/pnSMi4tUZRI0/kIL/jwkVulGNGUra9baiLe2NhY3gnr06dPW9cYi8gUs5zio8ZPhC2OmpeqB0CVCmhl1DulVCUwreKiqsxiWVULfESOgjtz5ozw1jvzhZoaZeaWj66srTUnHbcYtDrE/DmA/wMgCSAM4AMA/gjAHwN4f+q5JID/H8Cn9TfTJRuqC75XyQ8S1XMgFoupUxItUPzZsTJSE4eGhiw7tktuMgeJTorcUg3cawEYHIHOi1vt7e22p2wmEgl1ZUgjIrfq1JFbIogGPCoxqhbQkq3HV9AUMZIpFouphEW9V+U2brmjo0O4zzQbmdW5jN7eDHgBife7sosIJ7C5kVv2wYtY/hL33JoP4lZvb2/W59O3ovPnzwvrV6mVzDHM1NSU8IWyJEnC4cOH2fqyqhZTj8fv38pJs4GBAWbtEvQGTBfxANnXa2mV4ujplEmzUocXsUpC3KKUximld0Dux34BwEMAXk49Hko910Yp/TKl1PJeICGklhDy14SQpwghJwkhU4SQq4SQ3YSQvyIke1khQsjNhJAXCCHDhJBJQkgnIeSLhBB7a1rmgJ/doF6lJKeoN7qDBw8qVRKD0YJTEiP7t7BHIc9nxR+GlCqfSynF7t27i2u8iylkDhJFGDQWCj97xQtRhlENUJ+8X97A0y6OHTvGOp00TIHIHG8ohIjiSTU5OSlchT1D0jCrU5F9kDuGos06dnZ2Mr+EOsi+WXqoB5CWOcbHx20xvC0WJ4pbvIBUJoC45UZuiQEvDPDillOiX4ohm5BVauLWqVOnsj5fn6oyLklSyUVvZYpb2apiisbp06dZu6OBctSGq+Z4hz6WZohbVk1+8v3eFdWtpvmKZeKmJorHggUL2DL//eOft4u84hYh5BOEkA/nep1SOkAp/SGl9C8opR9NPf4i9Zyd5XI+BeAnAG4CsB/AvwH4vwCug+z/9QQh6nw4QsjvAdgFOQrtKQA/AhAA8D0Aj1nW8iLgDdyoVzH0E1Xc4tMBEzVtlqUkqo6Zgk+PdLGPzO+qqN/dTCilOHhQqZNhirjlgSr1jz+eHajOt4FqimKaBUntK8Wvf/1rA3ZqHHxEk2ZxywOV75Zo6ZcHDhxgy8sN2B8BwbIc+xeVYqtx2X2disVirCQ6AUEooCFf1mB4ccst2mIPyWRSNenp95R2WmK2cyq18+zp6cn6/KLUZC0AxxTuKBQnFgrgJ8KWVbWAmDy+aYzUIeyTM3ZGRkZw7tw5U4+XhheWVltQEEw5lituiUYuEUt4cQvA05AN5BmEkB2EkF+a1yRDOA7gEwAWUUr/lFK6gVL6PwCsBnAWwB8AuD29MSEkClkMSwK4lVL6V5TSLwO4AcBeAJ8khPyR1ScxF6q8dI8/+/OCkEwmVSmJyeo269vAHfOtt94S/mY5H8isguOUqjj9/f0scoL6qEq8MBJeNLNb3FJ1KIy8d3H7EkncunTpEqtERT36PmPeOF/lWyYAe/fuZcvL8mxXDLxIxu9fVIoVq+wuTZ8uNw8A4UA5PNmD0S0l5I8gHRQ/OjrqmGt5KcH/z72EwMMNsEXsF+plPkRu5RKuFlU0sOVcAphTyZZuynsMiwifKre8Wq9z5dx4iAfLqpTjWNGvmO23ZZ21TFtlMwKpDKWBgQHbMxlcnC1uAbPn528FcIvxTTEOSukOSul/UUqljOcHAfxHavVW7qVPQo6ReIxSepDbfhrA/06t/p15LS4eSZJUYbrUp3huiSjaHDlyhN2cJH8YUrkRbtTFQYMRJMvkXOBEIoE333zT8ja4qMnscDulA64Smuqh3b1wDjKjmuzyJJucnFSn6BkYqcaf46FDh4RJP1BFWNVC12fMi1si+UWcPXuWFUXwAzBqHnY5lH9Xd3e3cKmYPMlksmixym7hRi1uVdjYEgVCCMJ+JYKMb6OLNfD3T1ncUl4T5bpqJKUeuSVJUs60RF7cKqXIrWQy6bgqmJRS1X19pQUm65nHsaJf0dvbi5GREQBAxB9WfQfNxufxYTkn5rnRW/ZTW1sLj2d2x9gJ4tYkgMKMkZxD2iyDd7m9LfX3pSzb74L8f7iZEBLM8rotDA0NMYNF6gsCnLglYqeS97hKVrVanpLIjl2t1PIS2XdrbGwM3d3d6OjoEN5IUw9OjdziU614ccZwogANyfsfGxuzvORzmvb2dmYMTiupXDLEKEKpfUIWnUXptKg81ep1fsa1ACXyPnp7e1lKmd288cYbbHkZgIAhuaZAGYiqaiIftSsaWlIM7b5O8Wl/ZX4xxC0AKOOENjc10XpU4pZHHbkVi8VsL0piNKUeuXX+/Hn2mVYEylSv8WmJPT09JfPZjo2NZT0XkSO3zp07x4pUhX1By0QfvlJhR0eH6d8BPrJ+VU2b5RHDfBqkSFH+8xWfz6eqmJimrs7g0vEamOubeRxAgBDyJUJI2RzbCg8hxAeleiMvZK1K/Z01cqSUJgD0AvDBuIlt3fAVVKRgFJIvpHpNtBvd/v372XLSgpDdXPDHPnDggJDCUTKZxN///d/jueeewxe+8AU8+eSTdjfJNJxoKJ9IJNDR0cHWTRW3iBipifzvlzYaf760Sdnnvn37DN+/FlSfsd5INR9UaY2iRG/xAv9qg/e9hlt+/fXXDd67cWiJaLE7CoaPhBMlcgtQt8WtSGw9vFDrJbIfW1rekiTJEffXYsgWzROLxWwXn42R3LZCAAAgAElEQVSCj8jixSwAqAlVMs+lsbGxkhGTc038iDIhlA1+Imx59WLLRJ+WikaEvAEAclCD2b5bKr+tGuuHw6szTOVFG+fORzIrI4ZCIUQiRlSb0odvjtcfhuw79V0A3+UM8hoIIcXkx1BK6VzHsoJvQTaVf4FSupV7vjL1N9fUQPr5rOUvCCF/A+BvAKC5udmSyiVHjx7F2rVrAQDJaBOaa8sRuP5GQJKjK9rb24UoxwnIYeKRSERuL/FgZvESoIgClIXU2lrf4J97IwBAEwK+9UBS7uS9+eabaGxsnOM91jIyMoJoNIrm5mYAslhZatVw0kxMTGDt2rXsXGOxmPDnOjAwgCVLUjfZgFqYycYhzF2m+frI9blfvAEglfK1t7+/3/L/D6UUly9fZtcbuip3pUTN53odQPzyOQ4NDaG3t9d0Q9Z8jI2Nobq6GtXV1YAHoIvVBvqazvMdADkv7+TEiRNoa2szsMXFk54hX7t2LQiAFQBi2SK3uuY2wI+lvhs8q0FxNrU8PT2N7u5uhMNGhvwZw9DQEPtu86m3uVi7di0IIbZep6anp1mbW2raEIka38mPaBCxVwWWo2pUvhdfuXJFyGt5KYtuFy9eZN+LsM+LsroFuH7dOiRTg8BTp04hFArl24WjiEaj7HzTfQgAOH78OKJR+yuI6qW/v5+d35raZeh+TUlRvFoTx83veA8uTg4DAA4fPuwYW4d8nD17NutnOj09LeT1BJArJabb/M7G63Cl2hhPxkL288GbPoBzY3J1WjOtKyRJQiwWY+e5dPkyXAka5z1ZyLlGq2rxjun1mEmN30Qa52ajlO81aVavXo1AIMB+q5WVlczqwk7mEpz+DcASyMINrx7YN+rQCCHk8wD+GcBRAH9e7NtTf7P29iil/wngPwHgne98JzV70JJMJvHcc88xQ+vpFQ1I1iZx+MwIfCOnAcg/+s985jOmtqNQXnzxRTZoSEabMB2WABQeMVWIBtx+ofAZycC5UfgvyzNix48fx3ve856C32sF58+fZ/+vrq4uXLp0CV/+8pdtbpU5XLx4UXWun/zkJ20f9M/Fq6++ytostUmgE/kHgV7MLeS+PZHHDJQC3i55H93d3fj85z+PsjLrAmlPnTrF0teoj0JaKQET2bfVfK4U8HR7QBLypfYzn/mMIiDawEsvvcQ+Y7ogdc4cms4zpnyOV65csf36/MQTT7BzXAYgquO2HswiCgUBjIAiPZfc09ODj3/845qPYRaZfnJz0dXVhaamJluvU319fazNkaWLUV5rfJdsYrD4fV48P4auc3K7Vq1aJey1XNR26WV4eJh9L6qDfiyNRnDk0CHMpCLU6+vrhR4MFkt7ezuGh2VxJ+QLsHP3eDwl8Rnff//97JzWX6eOlKkaCSAxMIGus/Lrt9xyC2677bZZ+3Aap0+fVl2P08tLliwR8jNNJpN4+eWXWTrs7dH3o8oTMGTfVSNz7yc67EPXUfl/VFVVhd///d835NiZHDlyhGUOVAUrsKipGmTSuPtOIecKAMmBSXRdPApA/q684x3vMKwNZiDid9ZIpqamVGM4Ue77eWMnKaUSpfRzkO103w3gg6mXhlPLhT5sveISQv4BwPcBHAHwQUrpcMYm6cisSmQnmrGdrWzfvp2r1BZEsmoRACBRp9S6evrpp4XxHuBzo5OVi2xsyew2iJi3nVn5ZnBwUJjP0mgyzQizmROKBu+3BSuC/jI8qaxOaeP9kmgjNcc836NOd7Tbo4lP/zQs7bQ2VXUR8uz0hQsXjNmvRrZv386WZ8ddGQO/X/54IqHFgNpu02o+LTHktz8FIA3vuSVyEYFShS+MkPbb4k3ltfjLicrMzAwTtgDgQIfSlyuVFD3efmRh+WyT5ibuOX5bJ5M2LAfAquMB4qYlHj9+nPXPK4PlaIpYWyxrTa0y7uvo6GDeqEbDj5XW1C61LbJ+jeu7JRSZKYhWTrzno6BhCqV0nFJ6kFK6M/XUDKV0ZzEPE88hL4SQLwL4dwCHIAtbg1k2S2e+rczyfh/k6LUEgOxlSyxkbGwM//Ef/8HW4w3XAB45AC9ZvRhSMMq2u++++2xpI09mFZFktMnG1shIXBsOHz5se1n3TA4dmp3y1N3dbUNLzCfzBim6uJU2+gcACmpo1cB88MKP1VU+edNxLDTxQNy+Vce0GEqpOeKWF3JlzRR2+acBcrpL+nvsgdofy0iu5ZY7OjqEFDy0GBXbbW7MD+pDXIVCu+GFNr6NLtbA92W8JP2XZH3d6QwMDOR8rb+/38KWmEM8Hld5KDVGZps0L+SqjouQCmQEvIhVGVTEcl70Egm+P2aH6NMYqUNV6v80Pj6Oo0ePmnIcvr/CG7tbDX9sM8U8l8IIBtV19kSxntAykvz/AHzB6IaYASHkXwB8D8BbkIWtXNM5O1J/fzvLax8AUAZgD6XU1mkvSZLwrW99iw0QqC+EeCM3N048mGl5F1t99tln8dprr1ncSjWDg4NsFo16fJCy3KCthgYiTAScmZnBsWOFuHpZQzwezxqZo4oWKmFENPjnaW9vVzwNqiHnXlkAL7BY+V0YGRnBkSNH5DaAmmImn4Y2UVZR8MiRI7YNjk+dOsWOTQM0h9OiNkQoDgAAW7cqlpMrIFc3NINKELSlliVJwrZt20w5jh60RATYHUWgFrfEidwK+pVZW1fcsh5evLo4NYPHdr6BiYTiwVNKkVtnzpzJ+VopCD39/f2sr1ETqkTIN7uzwUcJ9fX1lYTBNi9iVTtA3OL7Y9fULte0j3A4DEKIJmGAEIJruKwdM/qHsVgMhw8fZuurOGP3YtFzrgDQUFbLxLyJiQmcOHFCc1tc9OP1qi06RAlQ0NKKrwH4FiFE26/YIgghd0I2kP81gA9RSvNNGf8KwGUAf0QIeSe3jxCAb6RWN5vV1kK57777VFWnYkveB/jUecrJmjYkqpUi7N/85jfZ4NQOOjsVM+JkRQNgcenYXCSjSj7Z22/n8TuymI6OjqyVuHbv3l0SHZdMMs0vRRe3+Fk6M4WeWdQB1KuktJ0/f96Sw+7Zs0f53tXBXDEvADkBHnL0lF2piarO4QIY6jDJf2cOHjxomvlr3jZQipdffpmt32Dy8fj988cVBadFbk1OTrJqcF7ig99rjL+LEfBCm6iD0VJmriqBpRS5depU7kSKfK85BV6gyxa1BQAVgQgiflkkmJqawqVLlyxpm5nwovj/3fUcWxbxejIxMaESfdZoiGiqrq7Gpk2bsH37dmzatEkuYlMkvKhmRmT/kSNH2LWjoawW1SFtxRqMOFdCiEpc46tau1hP5phNlDGcFqWhCUA9pfTknFvaBCHkLwDcDSAJ4HUAnyeEfC3j8Zfp7SmlowA+Azlx5DVCyBZCyHcgR3y9F7L49bjV58G1Dw888AAeffRR9ly88Voka9oAAJH9W3Ds2c2I7N8CEILY0g9ASinb09PTuOOOO2yLTuJDZKXyBlvakA2+LSJFbvERFcloE2jKc6C/vz9ruqLTyRzc2zHYLxRKqUr4MCxdrRAyUtqsit7ixXS60Pzzpc3KMXbv3m368bJhqoBZCdCgvM+rV6/i+PHjxu6/AA4dOsRSekIAVpl8vGuhVK45efKkqry9CGiJMBofH7ctCoYf5AX9ZbZWFc0k4A3Bk5rAmpiYKKlIIScw1/+7FKrppckXsXH69GnE44UXGRKRQsQtQojqtVKIWMt1PZ6YmJhTvLUaPpK/paIR0WBxKeLhcBgbN27E+vXr4fP5sH79emzcuLHoqKY1tUvYHFx3d7fhHr28gLQqNe4sFqPONbMNrrhlL5kTJqJMoGgRtwYgfrXEtKzrBfBFABuzPP6SfwOl9GkAvwFgF4A/APA5AHEAXwLwR9SmsBlJkrB582Y88MAD7LlEVStmWm/K/SZfENOrPgLqk0s+j4+P44tf/KLlRtSAWjgSISUxDd8WUcStkZER7Nyp2NNJFQ1IcDMUTz/9tB3NMpXMfHmR8+fPnTvHFXKgLMrIKngxzQrframpKbX3VLMF4tZCdWRTtihGM5menlZFmxouYBJ7/dMAuRJkmusA+E2+nYdAVJ5e/PFFQGu0g13+YSpxyyeGeWsaQggCPmWwYnf65nxjruvlfBG3EomE46O3+LTLpvLcJuW8uJUvVdMp5LuuDg0NWdiSueH7R3xqYKFMT09j3bp1qufWrVtXtIhXHoigNSqblkqSZLjgw+9vpcaURKPOFVCnRXZ2dgo9bih1Movr2F1sJ40WcWsbgDJCyI1GN8YoKKVfo5SSOR63ZnnfG5TSj1FKqymlYUrpWkrp9yiltoSTzMzM4Bvf+AYee+wx9lyichFiK26bM72Phqswvfq3QVN5+hMTE7jjjjssrViVTCZVs/RCiVvhalAi5woPDg4K0Qn/1a9+xVTvZKQeNFCOxAJlWLhjxw7L0tGsIlMzFjn1UlWZpR7mVA3MAy+0dHR0mB7lduDAAfZ9pFEKWOFbXZ46FuTrn9Vecx0dHepzNkM74Cps7t+/34QD5GZ6eho7duxg62anJKbhOwuvvPKKUJ1RrZXV7EoB4lMig34xzFt5eMFNhPvqfGIuccvqyQKzuHLlCpto8nt8WbcRZdJSK3wUVkMk90xaKUVuSZKUV9wSLe2S75/wVQsLJRQKqSbTAFmsCYVCRe+LT4k0st80MzOjKmi1smZxnq1zY+S51pVVs9TIqampWRXmXawjU3AWRYDWMjz7FoAJAP9OCBFr2rCEuHLlCr70pS+pDHgT1YsRW/mbrDriXEiROkyt+R1IKZPXmZkZ3HXXXXjooYcsEREGBweZKi/5w6ABgb4uHg+kMiXf+/Tp0/a1BfLn/atf/Yqtx5vkQgFSeT2SFfJoOJlM4mc/+5kt7TMLkVJq5sKUCnrFEAVoSD7u2NiY6UaafFqgFVFb2Y5ldWrivn37lHaY5KlGGygoFOP80dFRU46Tjddffx0TExMAgBoArRYddxmAtDXwyMiI5aJePrQOmLSKYnrhBSPRIrcAteBmd1XJ+cZc6UhGpyvZBS9cLarIbnfhZHFLkiR15FYkd+RWUwlVTBweHs478XHhwgULW5OfwcFBVs3S7/FheVVL0fuYmprCXXfdhfb2diQSCbS3t+Ouu+7SFGHJR44ZWazm+PHjbMKvPlytqmBZDEaeKwAsr1J6L5mimYt1ZAZcDA0NCZGaqEXcSgD4LIC1AA4RQv6JEHITIWQJIaQ118PYZpc2fX19+Nu//VvVDza+YDViKz5UsLCVhpbVYPra34UUqmTP/eQnP8E3v/lN07+A/M2ZcscXBb5NZ8+etbElwP33388u8lK4ivmpAcBM83q2/NJLL5XULEVmZY3MyhuikEwm0d7eztZtEbeIddX2EomEytDdCr+tbMfau3evZVE+lFLs3btXWW8y6ZyDkJUlyIMYK6PT+JTAGwEQixwGPCCqKDFRUhNHR0dZGL23yHtr2rfMalSRWz43cstFYS6h3Eoh3Ux4r8J0OlYmTq6idvHiRdYfjPjDqAjkrojKR2719vaa3jYzSUfjaX3dSvhUveXVrfCn/HGLZWRkBBs2bMCHPvQhbNiwQbNx/tKqFhbF2N/fb5gQ2NXVxZaXV+sbyht1rplt4dvoYh2xWGzWb1KSJNvH04A2casXwMMAIgAWA7gXwB4AJ1OvZXs4O/ndQt566y383d/9Hes4UwCx1ndjpu0WzZUGabACU9d+AsloE3tu69atuOOOO0ydyeO/4FK4ypB96i0jyyMJIm4dP34czz77LFufaXmX6rOWKhciUblIXpYkfO973xOmIoVe/H51hyAQEKfyF8/x48fZIJiGqBKGYjXcJLUqTdJgDh06xAZCNESB4ovaaKcaoGFZWBodHbWs49LX16f2VDMxi5oXznhBzUwuX76s+s5YlZKY7Xh79uwRIookPfMOAOXB4u5R/HuthBcoAgKKWwGfkmYiwmc8n5irOIKIFee0oBa3GrNu09PTI1T6czHwItXC8gV5I9xrw1UIpISVK1euOPoznmvCwK4JhWzwk52rNfpQpZmamgKlVJcnnt/jUwk+Rvlu8UXBlmqITsvEiHMFgGVcW/g2ulhHT09PVnsUOwolZaJFLSEaHha70ziTnTt34p//+Z+VQbTHh9iK30SiaR2gN33LF8T0qt9GvH4le+qtt97CP/7jP5pmjNvf38+WJY2lY3mMKCPLI4UVcYtvq5UkEgl897vfZWJVMtqMZNXs2ZGZ1ptAU9+Bzs5OPP/885a20ywyxSyfr7joCavgizHQBdS2khp85NahQ4dMqwilSklcaPH5EnX0llWpiSqRqQGm3rX4lMf9+/dbUiV027Zt7DqzBECVxV/iBSBIx1jE43G8+uqrlh4/GypxK1Tc/cQucYsXjAIpT02RCHgVcatUIoWcwlx9OdE8i7TCe7m2VDSpXqtJTVrG43HHGqzzZvgL85jJA4CHeLCQS1t0spH+XNdUu665mVBKMyoI6hO3jGIll/HBi2964IWKtsrsUZJ2sLB8AXwexTfZTYG3nlwTzyKkiWrpvi/R+HDJw7Zt27Bx40Y2WJX8YUxf83FVehpPZP8W9ijkeQCAx4uZJe+XI4NS9Pb24nOf+5wp/iH8LCLNE1ZdCEaWkc3WJi3l4I3gkUceYd4QlHgRW3IzQAgi+7fg2LOb2edIy6oRb1zL3vejH/2oJMzlnZKWqKo0mr+vaS5lAI3IwkgsFjNtxkqVkmih3xY7Jidu7dmzxxKPQEtSEtNUK/5pV69exZEjR8w9HmQj9zTXm3607PDRWy+//LJNrVDgB78VweLErTNnzthSAEMlbnndyC0XmWQyOad4JZJnkVYmJydZBI+HkFniD+/BxYtgToK3nmjO4SnGw2/jZNuKucRIUcTKixcvsjFT0BtAa7RpjndYAy+yGRHxPjY2xib+PcSDpvIFuvdpFF6PF83lyvfeyWnIToW31KisVIJFDh48aHtxsKLFLUppn5aHGY0vFfbs2YN77rmHzapLoUpMX/sJc6oLEoL4wusxvexWFgnU39+PL33pS4Yr3ypxy6/P+NbIMrJKm5SBgR0VHrq7u/Hggw+y9fii9Xm9yeKL1rNUysnJSdxzzz2WRHyYSWb7RUwjSCaTqpkIWm/vRZs/vkp0M4izZ8+yGVLqpfaIefWpY0O+PpmdNjw2NqbqDJoubhFrUxP7+vpY588H4FqN+9GbFr4WSqejs7PT9sE2P/itLCvsi+73ytFS4+PjtrSfL7UteuSWK25Zx6VLl9jkaMCTvWs/MDDgeEuD3t5eNnBqKKud5XVUCkIPP1BfVJE97ZKHF/ScPMjPZYifTru8evWqED5+hw4dYstLKpvh9YgxKdsabYIvVQW+v79f9/9KJbKWL8hZmdQueFHRyd97JzI+Pq6KXqytrWXBCRcuXLB9YsFNF7SZU6dO4a677mKDfClchalrfgdUY0WKQknWLUdsxW+Cprydzpw5g3/91381VFxQi1v6ZpiNLCOrtEkR3IaHhy1VmsfHx1Wfe7J8AauQmBOPD7FlvwEKJT3R6dUT05Xb0ujNwzeDnp4e1k4aokC5zQ3ixuBvv/224buflZ5nR7/NC5W/mNniD58aSKspoP2yUjC8uMVHypnBa6+9xpZXAghpSEk0Ii28HARLufVdu3YVvQ8j4TvEVWWFzUrz29nRoeavmWmhTST8XiXVfHJy0saWzEaSJJw7d64kRTc+qqXMr75o+z3y7z0Wi9lW5dMo+AF3NuGnhXvOieLW5OQk+ywJCBaVzx25xQ/yRfC70UIikcgZmcWb5ovwmfKR1kuqFtnYEjV+jw8t3HdBb0Q4nwbaNEd6rB3wbRIlZXW+8Prrr7PJlPLycgQCAdTVKb/Tbdu22dU0AAaIW4SQekLIOwkhHzCiQfOJWCyGr33ta0qVvGAFpld/DNAZ5VQoyerFiC27la13dHTgoYceMmz/KuHCq88o3OgysnKb/EwompmZsSwKilKKTZs2KUUDvH7Eln2woIIBUvkCxJtvZOs/+9nP8Oabb5rWVrPJnFkSYVYuk8OHD7NlWmef35aqDSmOHDli+Ey8KiXR7AimPGSmJpqJLZUhGwDqkY916tQpU9OMd+7cyZa1RG0ZmRbOH59vl9VcuXKFpXF5iBcVoZqC3lfNiVt2zE7y91WfzvuqGfg4wS1z8sJufvCDH+DRRx/Fn/3ZnyEWi9ndHEPhB/3lGeJWud+XdTsnkrZxANQRS9meO378uO3pMcVy4sQJ1uam8noEfXP/xhdVNLJuSV9fn3CiciH09fWxwXJNRgaDaIJld3c3W15mgMm6kSzlxDa94hbfJ6kPW1lVqDD4NpWCTYuTeOGFF9hyQ0OD6i8g207YmYmjWdwihHyCENIOYBDAfgA7Ml6vJoS8lHroM1wqUX7xi1/g9OnTAGTz+OmVvwUasEbYSpOsXYqZ5vVs/aGHHsoZGlwsMzMzbJkaEM5qZBlZBtcuqzq7jzzyCF5//XXluEveDxoqPFIv3nwDkqny15RS3HXXXUJVkSmGzHRQs4ob6EHVQajVty9Dqn1GABqUO7/j4+OG+lBMTU2pUzDtFLc40/Wuri7TovoSiQT27dunHNcqccsHgAsWMkvAO3fuHBNhfABWadiHkWnha6Dow11dXbb95vkBSmW4Hp4CqxFXlSkdOCu80jLhB65u5FZxPPnkkwDkvoTZgrnV8FGEFX51f4tftztdRC+8uLU4i8F1fVkNQql03StXrtie+lws/DWlUAPvkC/IolgkSXJk9Bbf5paMiDw+Qs/uc6OUqqpZZrbVbvgoPr6dWuALbdWViSdu8W2yqyjYfOTUqVMsa4QQgsZG+TdQU1PDioQNDQ2pxrlWo0ncIoR8FcBTkP1h+aqIDErpCIBJAL8F4GP6mll6jIyM4NFHH2XrM63vBi0rbObYaOLNNyCZMgpMJBL4yU9+Ysh+VWKRQTnpRpWRZXDt4sU4s3jjjTdU/99447VI1i7N844sEA+ml98KKRXhNzY2hg0bNgg3kCiETANcEcUtVeRWrXbhw7BqnwQqkY1vn17efvttNttCoxSw0686nGoD5OuSGSmYgCywsAq1YQrktr0zHF5Ie+ONN0w5Bi/cLQMQ1BB6aGRaeAQEballSqltkaf8+dRVNBf8vrpyZcB56NAhy30PeUHR5/Hn2dIefAKLWzwit00LvCgSDai/F9GAIm4Zeb+wmomJCVXkTmt0tvjjIR4s5p4XoXJXMfB+TksrC48K4rfl9+EU+DZnipa8yGf3uV26dIlFpJb5Qqg02UKmWPgCC+ngCa3w/fHaUJWufZlBXVhp06VLlxwXpelUHn/8cbZcV1eHYFCeTPB4PFi4cKFqO7s+k6LFLULITQDuAZAA8E8A6gDkmhp5GPJQ7BNaG1iqPPXUU6yTmiyrQWLBavsaQzyYabuZre7atUu3gTOlVN3pL3BW3Goo1y6zQyh7enpw9913sx97sqIRMy03aduZvwyxlYpnWm9vL+6++27HGcxnVqm0w9g/H1evXlXM1T0U0Hh/N7raJ61RpyYaxcGDB5VjNNjfUeDbwLfNSHhRiTZZm3bKR8a99dZbpgy4+Yo2KzXuw+i0cL4dfPushB/01pcX7psSCVYh5JeD0ScmJnDq1CnD25YPXtzyCmbwCwBeorTJigmjQsm8v5fSQGh4eFipIAi1mAUAVUFF7DIjld0q3nrrLdbHaaloRCSHl+sqrsq4WfcNM5AkSXVdWlq1CJ/d+jX24Ml8fmm1Im6ZNRFkJnxBl+VVrarXWqNNzMx8YGDA1klQXjBqKq8HITb7VGTQGKljXZj+/n5dGSm8N2GZ3wIj0iLxe/zwpsZAiURCqPtNqTI4OKiqdN3aqv6tNjc3s9/EkSNH0N7ebmn70mhRHL6Q+ruJUvp9Sulwnm3Thhrv0nCckiWZTOL5559n6/GF19su/kiROiS43HG+fVoghMDv52YPqZiiC+HapWqvwQwNDeGrX/0q569WjukVHwJyVDUqBKl8AWaWvI+t79mzB5s3b9bdVisR3XNLlcJRCc3m6kZX++TFLSNNreejuMWb1VuWkpimDKCVSnSa0VFMMzMzqoo2y3Xsy8i08GXc8sGDBy0fbE9PT6vSEouJ3CKEqMQwMyqW5iKZTKpEGg8Ro0oXj9eGVP9C4KtMZlt3MvxvPBr0w5Mx4C7zeRFImcqPjo5aLsgaBZ/msjpPxPsa7rW9e/cKWYU5G6dPn2ZVy8v9ZUWZeK+sXsyWOzs7HXPOgFxdLS0a+YgXbZXq67HP48MS7jm7JkQAtbdTQ0SnT4UJBLwBVKc8yyRJ0lVAgvdMDPvEE7cIIap2ldI1XVR+/vOfswmGyspKVFZWYseOHfjlL3+JHTt2IBgMoqlJSY29//77bZlI0jKyTo+m/32uDSmlQwDGARTec5wHdHV1sXQs6gshWb3E5hbJ8NFj27dv1/2FTOfeAgAkMcUtvl2q9hrI9PQ0NmzYwLwfqMeP6ZUfBnRWkASARP1KzDQposkTTzyBp556Svd+rSLdkcu1bjd8CgSt0v57MLzaJxdB1tvba0jE3tjYGBv0UEJVVRm1YIi/WH2qLZDz/I2ucnb27FkWpUq9VOWBZRVmGucfOXKECag1AGp0hqUZlRbeAKXo6NWrVy33Aero6GCDv2iolkViFUp9VJkIsjKtkheLvB6/cFEDgNyuNCKJW5ltEalteuGF/9rQ7H4MIQQ13PN2igNaicViqgIU72i4Jue2bZXNqA5FAcjXF6ecryrKtmZxwT6AAFAXrmZG7FNTU7b4AWqFT51fWdOW1UT/uvoVbNlOvzw+20C0lMQ0lUGlpLeeSSg+kjzsE8/fEVC3S7QCJqXGmTNn8OKLL7L1JUuyaxeLFy9mfZOuri7Tq51nQ4u4tQDAGKW00LjQOADxSvrYCF/+PFGzRFf0jpEkK1tAU0ZAkjgAACAASURBVAa1Fy5c0G3cyItFRERxi1KVuGVG5JYkSfjGN76Bo0ePyocEQWzFbYb6q8Vb3oVEdRtb/8EPfoD9+/cbtn8zyYzUunr1qlDpIrMitzRieLXPIEBD8v8pFosZYqap8mKpguw+rhHD/MV8UAl5RvvFqG66DdAcmacHXtzav3+/oVFMfHRSm2F71Y+H890CwK6PVsF/7k1VRXoeAmiqVN7T0dFhWrGDTNRRW2L0GzLxeKxL9S8Gn099QfN6xYt604IkSar7fW0oez+GF714McEpvPLKK2zwuqCsZlZ0D4+HePCuxrVs3SkTfrxQfk1tcXG2hBBcU6fExDqlDwgAO3Yo9cjW1mdPnuef37dvn21CBi8WRQPleba0jygnbmVafxSDiJMn+fAIMpYuVTZv3swm0qurq1FTk30cGw6H0dysXJ9//OMfW94X0PJNmARQRsjcPStCSBTy0MSAsnalA9+xTtQszrOlxXg8SHKpiXo7QBUV3KxGQlv6lakkZ0AgDyzD4bAp4taWLVtUYuZM23tV/2NDIASxZbciGakDIKeubNy4UbeZpNkkk8lZYcTJZFKo2RejIrcAE6p9cmKbEZEvvFGrHuN8w/3F6tRVE41EVSXRrsqQ1Ur1y5GREUOrQfH7Ei18mrcM5iugmQ2lVDXz31S5LM/W2YkEK1EZlq+3MzMz+PWvf21Y+/LBC58FdMFsgXDdSpE8IMvLy/OuO5Xjx48zDyK/h6AykL0fUx9WxK3Ozk6Mjo5a0j4jSCaTeOSRR9j6+xatn3PgfcuiG1mc6r59+wxN3zeD8fFxVXrptXXFX5euq1Oim3bv3m1Iu8xmYGCAnTcBwTsas0fkNUXqsahcrlQbi8Xw6quvWtZGHr7fVhEoLuLXKnjRTY/VBx+gMCOJM1HBE+faZVb2jYscVcr70y5blv/61NbWxiaQzpw5g6efftrU9mWipXd0HPL89rq5NgTwB5DteZ3nbmgS58+fZ1EW1OODVNE0xzvmxpD0nxSJKsVLRG8oNx+tQeLWzGwXA9+mXAq0HrZt24aHH36Yrccbr0MiTyi9Lrw+xFZ+GFLqZjs5OYkNGzYI3YEdGxvLGqUlSpsppcxMHgAQ1b9PI6t9pr2aAKjbqRFVVFSd9v0Y7S/GV4Y0slLS5OSkyi+JNtokbhH1sY0M4eZFo8KKylsHL7ZZKW6dOHGC+ZD4vUFV9cNi4EUxqwaSqsgtKysfFAEvOohkXJ6u6JTGTI9NK3nttdfYcn0oOMtvK03Q60Vlymg+mUyaVp3VDF566SXWby7zhfCBlnfO+Z7GSB1u5PpbW7ZsMa19RsB7g7VGm1ATLr56zTW1y5jxem9vr+7CUFbw7LPPsuVr65bnTPUjhOC9zTew9WeeecaWKH9esPcZVAXeaLzEmAkGXixKuOLWvCUej+P73/8+W29sbEQ0mn9AFAgE0NbWxtbvv/9+/RP6RaBF3PovyILVV/NtRAhZDuBbACgAayU7geF9d5IVDYDOi6Nh6T/pNnEld7u7u3VVn+AFI9HFLb3/t0x6enrw7W9/m60nqlow0/puQ4+RCQ2UIbbyw6Cpzk1/fz++/vWvCzXA4MnlnySK79aVK1eYCEV9VLzkam7SMF0pSyuUUlX0F29YXyxG+4vxbenp6TGsQ8v7LtFKCpQZslttcHMcRqWTTE9PM9HTAznrUiT4aZ1Tp05ZFuWzbds2pQ2VS+HReA9urlbShnbt2mWJh5MzIrcUcYVSKlSaOY/TUm6yQSlVpXQ1lOX3xeFf598nMmNjY7jvvvvY+m2LbyrY3PpjS9/Pvo179+61xfulULZv386Wb9BYPT3oC6hSE0X/jCcnJ1Xi1vsXrc+7/U0L1zHx7tixY5YW80jDXzcoxLy28a3Sc52LRJRO5oSAY7iklMRUQrnvGhHg4TKbxx9/HGfOnAEgp/PPFbWVpqWlhX0m4+Pj+PGPf2xaGzPR0jv6IYCLAD5FCHmAEKK6ChNClhJC/ieAA5AtiU8DuF9vQ0sFPjRaKtfnXmx0+g8AwF8GKTVzEo/HdaW21dUp4R+emHhVLPg21dfrdM/mmJqawsaNG9lgRwpVIrbsg5ZUxJQitYgt+w22vn//fjz22GOmH1cLucQtUdISVYJROSBaoAQtV7owfAUfLQwNDTFRkfr0CT2G+4uVpdoEOapvaGhIe+M4+MhU26K20sdvoKyjfPToUUOM8/kqSZUA/IJ9gcMg7GuWSCQsmdVLJpOqQeTiWu2RtDWRJpQH5eiK8fFxS3yMeE8RUQdWTqEUxK2uri4MDg4CAHyEoC6cfwamsUwRhQ4ePMjSGUXmP//zP1lqVXUoig+33QIA+OzWr7EHD/98S7QJtzQrgsn3v/99lUm2KIyOjqr8tt7VeJ3mffHvfeWVV4QVlwHg6aefZtYUC8pqsG7BqrzbVwQieO/C69n6Qw89ZGr7sqEStwT93/L3Bj3XucbGRrZ8aVI8d6GR2CgkKk/41NTUzIrOddFPf38/HnzwQba+dOnSgv/PHo8HK1cqXnlbt261zMKh6NE2pXQUwO8BGAXwaQCHkaoxRQgZB3ACwNch96eHANxOKS2dsjQ64QfMkoawYx7D039S8O3SM2huaVG8pci0GNE4PHybFi1alGfL4rjvvvuYyk09Pkyv+E0gS/UXs0jWLMFMk2KmumXLFpV3lCjkEjtE6XyqxC0RrRW4Nuk1lFeVho9Ct5BnqL8YgcpfzKgy9ipxq8HmTmoAQCp4VJIkQzoA6UEvoKsWgqnwd0C+vWbR2dnJKhUHfWE0RLV7XhJC0Fq7hq2/8soruts3F7wperpTLxoS5dJ2fL6SEJFE5fnnn2fLjZHcKYlpwj4vqoNyOmYymcTWrVtNbZ9e3nzzTTzzzDNs/ZOrPpy1kl4+fm/FbShLRXoNDAxg8+bNhrbRCLZv386iiNuiC7EgUjvHO3Kzrn4Vgl75Mz5z5oylKd/FMDY2pvJR+622mwsqkvGbbTez6NCDBw9aNlhOw0egTyfEHNry7dIj+CxcqGTyXJ4ST9ziBTfewNzFGCiluPfee1kGV3l5edH/59raWixYoATy3Hvvvbo1ikLQFEpCKd0P4AYAT0KOgCSpRxmUYdHTAN5NKXX9tjhUA3qvPpXZ6PQfBtcuPd5AvLjlEVDc4tvEt1UPhw4dwpNPPsnWZxa/F7SssJTHyP4t7FHI8/mIL3oXkhE5Gi2RSOA73/mOcOmJuS5wVlz4CoGf1aZlAs7QcdFVQ0NDumYRe3t72TLv5aUHQ/3Fokqb+LZq5cKFC8yPhHqoLo8xozwPeYHt4MGDuvYFqCO39E2jmAcvul24cMH04/FiQEvNas0piWlaaxRxa8+ePaZHn/EV/igVx6ydhxfdMisUuhjH2NiYylS7OVLY9ac5ovQPn3vuOeH6BWlGRkbwrW99i63fsGA13tFwbdH7iQbL8YdrPsrWn3nmGVVBCRF48cUX2fJ7OF8pLQR9AZXX2AsvvKBrf2bx8MMPswjl+nA1bmm+saBovIZILW7m/kf33XefpYUr+IH68LQY/rCZDE8pY5uGBu2GBE1NinnAhQljIuaN5OKk0iZeiHMxhhdeeEElHq9evVpTRcoVK1awvkB/fz9++tOfGtbGXGjOk6KU9lFKPwU59fDjAP4GwN8B+G8AGimlt1NK9Y9CSoyyMm5EqrOCoOHpP1napWpvkajErakrgGAhvB5uJsKIyC1KKX7wgx+w9URVCxI5yhqbjseD2LLfACXyYKi7u1u4Wdpcfm56fN6MROX9JWK0sxegXvk3pbfKpCpqJrufq71wbTIiwkfl1VEHuUSKBoz0POTFrbff1j8nxFdJErUuHP9V01PVqRCuXLmiEgPa6rSn/qSJhmtRG5E71YlEQiWemQFvgq5HlPjv7/oyexTyfDFQTtzixTjREDWlqFCee+45NhFU7lfM4ueioSwEXyrCq7+/35J02mJJJpO4++672QRTRaAMf3bt72qOArypaZ3Kx+ob3/iGbp9Ko+jp6cHRo0cBAD7ixbt1pCSm4cWfbdu2WeIHWAw9PT144okn2PrvrbgN3iImGj6+7FZm5n706FFLK7HxYtHwtLn3LK0Mce3ixbhi4b2VTl0RrzgB36alS5fa2JLS49KlS/jRj37E1ltbW+c0kc9FMBjE8uWKR+kvf/lLdQErE9BtAkQpHaGUvkAp3UIpvY9S+gyl9JIRjStFlixZwpa9V/WlEgEGp/8AQDIO75gyg863t1jq6+tRWSnPzZPkDEhMv4+MYSTjIKnZDY/HY8iF8Y033mCdFEq8mGm7GbAxJYOGqxDn0hMfeOABVbUtu4nH41mfF1LcEs1MPg0nuukx4uejfCCiJyfXJlVbNcJHvNJ6bYNcwz0PawBK5Lb09fXpFnv4AY2odeH4dpn9u3/xxRfZNacm0oiaSOMc7yiMZQuUgeSzzz5raiRMMBhkM6dJmoAkiRe9FU8qn6OeyTGjyRSzRI1YKoREIqGKEF9cUVaw8OPzECwqV65Rjz/+uOHt08tPf/pTFjFAAPzldf8NFQHt3gCEEPz5tb+L6pA8OBsfH8edd94pRJT4c889x5ZvaFiNSED/b2ZF9WLUh+WJlvHxcezcuVP3Po0ikUjg3nvvZdFWK6oX451FCno14Up8dMn72fpPfvITSyJ/AbW4dXFy2JJjFsNMcgZXppWxlh5xa82aNWxC5cLkEEYF804+MXKGLV9//fV5tnQpBkopvvvd7zI/vHA4rEsLAOQowPTkryRJ2LRpk6mie1HiFiHEQwi5hhDyHkKITSEpzubmm29my76hHhADwlqNTP/xDx4GkeQBQGtrq66IJkKIykzOMyGO5umZHAJJmS4uXrzYkE4430lMNKwBzVHS2EriC9eB+mQFZHBwELt27bK5RQqiG8rzYhENCjrLb5C4lfYhAsRMweTbxLdVK3xklFZxy3DPQx8ApcAsurq6tO0nBS8WiSpu8bEmZopbyWRSVZVrWb2+1B+elppVCHjlVK/BwUHDql1mgxCiulfFJTEmAnjiSaXDylfbspvM+40o3o5a2Lp1KxvM+z0ETSmj+K1nLrKHavuM51srwsw/pKOjQ/e1xki2bt2Khx9+mK1/bOkHcF39Ct37LQ9E8Nnr/zu8KV+nEydO4J577rFV5IzFYqqI+vcteoch+/UQD97HVR7kr31287Of/YxFbXiJB396zcc1ReR9ZOn70JDyJpucnMTXv/51SyZv+QiUvqsDiEviTBgDQO+VfmYo39raqstzKxgMYvVqJeLxJCcm2c3w1FUMTckTgKFQSDXWdNHHiy++qIroXbNmje4obEIIVq9ezfZz5swZ3H+/ebUGCxK3CCF+Qsi3AQwD6ALwBoBuQsglQsj/Iq5jaMGsWbMG110nz1IQKiHY8xogyOyrZ+Iy/P0dbP1Tn/qUbjNY/sLoHRenMo9nXBkgr1qVv0JLIZw9e5YNmCkhqogpW/EGEOf8F8xOmykGfqaN71xbYSxdCCqxWFR1gGuXnsGaqmqW4JFbesWtsbExpeADoSpBqRjM8DykdYrQdujQIc37AdRikajOR3y7zJzF27NnDyu64PcG0VKzeo53FI7X41OlOPLpNmZQXq4kmcYFNDQWVdzKLLpx7tw5m1qij3g8rqoS11ZRBq+nuH5a2OdFE+e99cADDxjWPj10dnbiO9/5Dlu/rm45Pr78VsP2v6RqEf5ozcfY+s6dO7FlS+FepkazY8cOFh1RF67Gqpo2w/b93uYbmEF7Z2enrsrnRnHw4EH8/Oc/Z+sfX3Yrmsq1VSr3e3z49LW/x8zlOzs7TR0sp6mrq2Om2nEpgT4DMnCM5PhIH1u+4Qb9kzj8PjoviVOcgG/Ltdde6/o7GsSFCxfwwx/+kK0vWrQIVVXGuLaGw2GVOPz444/r7ufmotDIracB3AGljlb6UQvgbgBi3BkdACEEn//855l66R2/iGDPTsDmykdkehTBYy+DpExqV6xYgd/5nd/Rvd9rrlGEFc+YGKIFAHi5tvBt1AofEZWsbAHVEUJvNIl6Rbxrb2/PGTFlNUeOHCnqeatRzQKKKt9z7dJjqqoSxkRMweTapDdC9cSJE8pKJTT7bZnheUirFXFL1U4N8DNtYkyfzIZvl5mdUz6qdln99fB5jVWrVzSsZ4OsX//617o/u3zwgtFM0v60qkziXJt4Ic5uMisGi1hBuBCefvpp5hfl8xC0VmibjVgaVSIADx48iDfffNOQ9mnl9OnT+OpXv8pShxeW1+Ovr/9kQRX0iuEDLe/Eba03sfWHH37YUs8mHj6i6gMt7zD0XCuDFbhhgdL3s+sc05w5cwYbN25k6cGra5bgt5e+T9c+l1e34hPLP8jWH374YWzbtk3XPguBF3yODZ82/XjFcJxrjxHi1vvfr6R/dlw8ingyu51IPu77yNfYo5DnC+HAoCKK8G100U66OmI6eyYcDqt813h27NjBHoU8n2bhwoWWpCfOeSUlhHwKwEchD6NOAtgE4B8AfBfAQOr5PyeE/IbhrStRVq9ejc9+9rNs3Td8ytYILjJ1BaHu5+GJywPc8vJybNy40ZDBxrp161j0l2fiMpAQII2CUnhHFXHLiBsAX90saeDsmxHQYDmrnJhMJtHR0THHO8xneHg4p6FgT0+PEGavKrHI2P61cXDt0iNuqW4uInpAc23SeyPkhQdapS8F03DPQ86P/sSJE7pMr/n0NfHie2T4u4HeapO5OHLkCIuw8xAPljesn+MdxRMJVmJRjTKQNNPHqLa2li1Px8XyQAGAyRmlTXxb7ebAgQOq9e7ubmEmegrl6tWrePDBB9n6smgEPg3VqwAg4vdhERe99aMf/cg2T86LFy/ijjvuYFFMFYEI/uHGP0HYp7Pydw4+tfojWMulOn7ve9+z3Jfq2LFjrA/kI168d6FxqdJpPtDyTra8detW21Jxr1y5gq985Svs9xYNRPA/1t1uiJj320vfh2tqlQH4pk2bDCnIko8bb7yRLbcPapuMNUPwuRobwwmDI7dWrVrFItWmEzEcvnxS9z71MjJ9FT2pFEmPx4Nbb73V3gaVCC+88ILKVsGIdMRMMtMTz549a0r1xEKuLH+W+vsygLWU0v9FKd1MKf0XANcAaE+9/qeGt66E+cM//EPcfvvtbN03dAqhYy9bLv54xi4gfOS/4JmRldpAIIB77rkHra2thuy/oqICK1bInQgCqoqYKpSJm/6aPQp5fi48k8MgqdSJ6upqLF68uOg28VBKmZE8ACSjTXm2todkVDFP7u7utrElMlu3bs0rxohQvlrVvhKO3EokEuy9FFTMcyWK2XoymdQ1CDt5kuucaS9uyDDS8xARgPrk87x69aquFExeLBJgSiErvOhmlvn4o48+ypZba9agLGCOF+Kqxnex5e3bt5tmcFxXV8eWeSFJFKa4NtXXa0s5MpqhoSHs3r1b9VwikcBLL71kU4u0sXnzZiYQhH0ezVFbaZZXReBNTT729vaanlKbjbGxMXz5y19mhUKC3gA+t/5PUVdmwMU5Bx7iwWfWfQptlfKgnVKKr3/967PSzM3kqaeeYsvrG69BNGh8lOOqmiVoKJMF5omJCbzyyiuGH2MuJiYm8JWvfIVNWPo9PvzD+j9BpUGetB7iwWeu/ySaIvJ1MR6PY8OGDaZGZt5yyy3My+rc+AWcHT1v2rGK4c3zXcxv64YbblDdK7RCCMFtt93G1vcOmCscFsL+gS6kp/3Wr1+PmhqN3hIujMuXL6uqI7a0tBiWjphJZnriE088Yfi4tBBxaz0ACuCfKKWqCWBK6SiAf4E8HLoxy3tdcpBOT+QFLu9oP8JH/suyqoLeoR6Eul8ASfl2hEIhfPvb31bNShgBvz8jKkTqxXtV8dq44YYbdPuKDQ0NsTBO6g2ABsRJxUgjlSkz6Gm/IbuQJAnPPPNM3m2ee+65nNUUrcLDz4iL57EuY0C7VEbeXggrbvF3Kz3m47zXDo0K9sESyMn/KTJ9goqBT18zQHYzBb5dZohbfX19qpTxlY3vzLO1PmoijaivaAEgC7CPPfaYKcfhq19NiShuxZX+ixGDKyP4xS9+kfV+8uijjwpRMa8Qfv3/2Dvv8Ciq9Y9/z+5mN71CCiFAqAmhCKEXqdKko8ClSRULFxAvChd/KCICioDcexEsiA31osIVRLkXBVvovYQWEgLpdVO2ZXfn98dkz8yElN2dmd2N5vM8Pu5ZdmfOZKec8z3v+33PnhUs+sQFB0AhcuyiUSrRKoi77nbt2uVSLzKTyYRVq1YhNTUVACtUPPXQZDQPaiL7vjUqNRZ1nYZw31DalxUrVrjEm6q4uFiQPjewWQ9Z9qMgCgxsxonuX331lahoYEcxGo1YsWIFXfwlAOZ3foyKilLh6+WDRYnTaUXNsrIyPP/887h3756k+7Hh5+cnSIXzBMEHAE5kcP0YPny4ZNt95JFH6OuLuTeQrxMZoS4Ci9WCY/e4FGp+3xpwnq1btwqqI7Zs2VLW/VVNT3zjjTckjRy2R9xqBMDAMExNstoZ3ucacACFQoElS5Zg7ty53Hv6Inhf/RaKMvHl7muEYeCVcR7et49Sj63g4GBs3boViYnSVGvh07Mn52+gLJbnYeMI/D706tVL9Pb4ZtxWTQDggfUV+JUbpag2J4YzZ87QVTw/ldBrLkTDtgsLCx9YaXc1gjQpzyqIw8Hrl7PigK3UMwDACs8U8hiwfatE0GcHycrirbJ6jjUehfHjfgAx6bl8EaRYVI/kg1/fk19iXSo+//xzOpmLCmqJYF/ny6LbQ1wU96w7ePAgioul/8vzo6HKjZ73y+qMXAVoMWXopSIzM1PgN9TU3wfqyoWL/Px8fPXVV+7qmt2UlpZiw4YNtB3ho0G4r/NV0Pg0D/BFgBdrQWEymbBu3TqXpSdu2bIFFy5coO0nOoxD+0ata/mGtASo/bA4cYZAFFmxYoXs6ar79++nCzQtApugZZDzVcnronf0Q/BWsqaVd+/edZm3mtlsxurVqwUpgtPaj8ZD4dIV8+DTyCcEixOnw7uyOnhhYSGWLVsmWwTtiBEj6OsTmRdhcHNxj9tF6bhfxh6rRqORNFWvRYsW6NaNXRhiwOBouvv8+c7nJqPIwD5jQkJCBFFlDThHUlKSYBGQnzYoF7b0RFsQQUpKCvbu3SvZ9u0RtzQQjkEFMAyj5X2uAQchhGD27NlYtWoV9bhSVOjhnfwdlLzc6ao4napntUKd+ivU98/St5o1a4YdO3ZIYqxeHZ06daJCgcJYAmKo8XSSH7MJilLuYdejh/gVM1vUFgBAYqNiqWCUnCO3u0ug86O2+jcRRuAMbGKs9nPu4M8kbtkeZIQhAhHJY7BW9g2sUbqz4pZer0dhYSGAyjRHeTLhxMEL/BQIcQ4SFcWlR7tvnbV2+P3i91cKcnJycPjwYdqO5wlP9uDj4wNCiENeYJGBLaiAZjQaJR2s2YiJiaGvSw2Fkm9fLCV6brFHKnsDMXz44Yc0aitYrUKgWoXWQZyqvWfPHo/23mIYBlu2bKGTdJWCID5UuuhwBSFICAugAbtXr17Fp59+Ktn2a+LAgQOC6s0T2gxBryadndqWM9eqjca+ofhr1+nQVI7dMjMzsXbtWlit8jwIjUYjvv76a9oe0ryX6OyB2vBReaNPNJc9wU/Tlgur1YrXX38dx48fp+9NavuIwANMDpoFNsFfu06HuvK3zMnJwfPPPy/LIkNiYiJ9ZpVX6PErb07lDr6/w4kTQ4YMkbxS7eOPP05f/5ZxDnqz6yNeGYbBkbQTtD1u3DiaHtqAcxiNRmzbto22IyMjaUSV3Pj4+CA2Npa2d+/eLazcLgJPtUn+0zF8+HBs3rwZgYFsTgqxWqC5eQSqvJvS7cRqhubWEXjxttm1a1e88847aNJEvjBwtVqNrl05E9/aRDu5UWrvgVSGprRr104Gw1vPi9ryJDIzM/H777/T9uBo4WrXwGgj/X3OnTvn1opWfLGImD30d+Vl2ohJ6xJMCjyxtB6vT2KMxwUPTh945uXK+xnFPOgjIzmfvRIAFg8LyTOCgU1m9/Lykvxe/OWXX1IvuUb+TdEowP7oiJCQEKxfvx4//vgj1q9fb/dgjxAiENH27dsn+WJCixYt6OsSQ6FL04zqwmQ2wGBmj1etVgvOQXeQnZ0t8BlqG+wPAoJof2/4qlhBv6yszO2V5Grj0KFDghS2hNAAaCReVQ9Se6EVT/DbvXu3IKJKau7du4etW7fSdo+ojhge61zlPGevVT7Ng5rgiQ7jafvEiRMCAUpKDh48CK2WXeAN8w5CYmSC3d91VsQb2qI3TWE9d+6c7BWpt23bJjhnR7bsj2GxfWXdp43WIc3w9ENToKw0q09PT8fy5cslvw8rlUpMmzaNtv+bmuRUJUEpSC/JxJVKo3dCiKBfUtGzZ0+6sGIwG/HT3ZN1fEN6rhWkILXSVsbLywvjxo1zeR/+aHz11Vdc9V2VSuCF5QpiYmKoEKvX6/Huu+9Kst0GccuDeOihh/DOO+/QyhQEDDR3foEq94b4jdvEsmLOb2nkyJF48803ERAgj8Eun759uQebqtB94paKVya3T58+kmxTKAxIY90sZiWyOgivX3IZN9cFwzDYsWMHXRHtEFqBJn7C1dEwbwbdwrkBwvbt2902eRNcF/Wg3Jy/v/Or+YLzzL1WZ9XD65OYa0IwwFXX/Dm3wgtKE0SFOohGo6EpbFYA0qyHSQc/WaRJkyZCjzuRaLVaHDx4kLYdidry8fHByy+/jK5du0KlUqFr1654+eWX7T7vokPawl/DTrDLysrw7bffOtb5OggODkZQUBAAwGKtgM5UUsc3XEeJvoC+btasmeypDXVx+PBh+rwJ1XghxJu96BWEoGUg9xw8dOiQR4mENm7fvo0tW7bQdrSfNyJ95akg2DLQFyEa9uZjtVqxZs0a7WId9gAAIABJREFUGuUqNTt37qTRdE39IzAzYYxT0Utir1U+iZEJGNaCGxPu3r1b8og+o9GIzz77jLaHtugNpcK+a0SMiBfmE4zukR1p+8MPP7S/0w5y4MABfPPNN7Q9IKY7xrV2PHVMzBi4faPWmNdpEkjl6tWNGzfwxhtvSH6Njxw5kvoKlpjK8Ov9c3V8Qx6+S+GitgYNGiRLxKxCocCMGTNo+39pSSivcJ2bJ8Mw+PbWT7T96KOPelQ13vpISUmJIEq3ZcuWUKtdOzBWKBS06BzAPrOlCGqwdzQZQQix1PQfWEeU2j7jqUk9HkdMTAy2b98u+LHVqb9ByRNlHIZhoEk5BhXPSH369OlYsWKFKO8aR+jXrx+dvCjKckBMbkiNs5oFflsDBgyQZLN801yFBAa/UqxEVoWYuEmyux4I+/btw7Fjx2h7YsvqH4zjYw00euv06dMuSZGoDoFfjHszOavHDBATO3jz8vISdZ4Iqpp54rHy+iSmApvNMBOAQETyJBgvbgAuRtwC2OhUG867d8kDvz/8fkrBvn37qFF4kE9jRAbF1vENDoPBgE6dOgne69Spk93G4wqiEFRO3Lt3r+TFMfih/EXl8njKOEORjusLP8LMXZw5c4a+jvb3weH0XHzx8+84nJ6LSD9vWikwIyMD2dmOV3KWk7KyMqxevZp6M/l7KREfIt9CJCEEncIC4aVg/yYFBQVYs2aN5P5b165dE/i7zOwwFmqlcxMqsddqVca1GYxGPuxztLS0FHv27HFqOzVx4MABGo0bqPZHv6b2edxKIeKNatmfBiqfPHkSV65ccbT7dXLt2jVBRF5iZAKmxo90WLiUYgycGJmAae0fpe2ffvoJX375pcPbqQ21Wo2pU6fS9sGUYy4VfADgRmEqLuRy1dpnzpwp274eeeQRKpzpzUb8Ly1Jtn1V5VLeDaSVsKMGtVqNWbNmuWzff1Q+//xzOsb09fV1OoNLbDBGaGgonZcyDIMPPvjAqe3wsVfcIhL814CdhISEYOvWrWjbti2AygiulGMguoI6vlk9XhnnoCpMpe3Zs2dj4cKFsub5VyU4OBidO7N+CgSAsijNZfu2odRmgFjZgVpMTIxggiCGRo0a0bxvYjYCIh5uUq5E8lHoOXebpk3lMy+tif379wsGPQDw6plAzDgiHLTMOBKCVScDwfBuGe+99x727Nnj8pV1vsE10XngLYwn+ISHh4uKfOGnD5FyzztWfp/EGI8LIrdUYnokIxJFbgFC0cj9dWqF8PsjpbhlMBgEKUVxUT0cetZ5e3vj0qVLgvcuXboEb2/7I2ZaNEqAt4qNDMrLyxOkxkkB3x+zoNxzZMuCMq4vCQn2p1vJxZ07d+hrW1SSDSUhCFKrqv2su2EYBhs2bKCVC5WEoHOjICgV8t6bvVVKdArjyrWeP38eu3btknQf/EIxiZEJoirnSXGt8lEpVBjfZght//rrr073rSo6nQ4ff/wxbQ+P7Uu9oepCChEv0r8xukdx0Vs7d+6UdExlNpvx+uuvcxF5ARGY3WEcFMSxcYmUY+CHY7phAM/na+fOnZJXUBw3bhwdP5VX6PFdys+Sbr82rIwVe69zvpLDhg1Dq1atZNufSqXCnDlzaPvHuydQbJA/cthitWD/rR9pe/z48R5Tibe+Ulpain379tF2bGysU3MIqYIx+Oftb7/9Jjp6y54jWSPBf6+K6uWfkICAAGzatIlLUbSa4X3rJ8Di2CqaQpsJr4zztD1p0iTBzcmV8COlVAWuH0jy9/nwww9LJu4pFApBnrKyzPlqhFKvRNpQ8PrEjwqUG5PJhK1bt2Lz5s30vdhA+87huGAu2mHHjh3YuHGjS8u2C0QUD49mEluVTOCN4+HHKsbHR/Dw9rwsJBZev8Sm6sXFcZWp7tfyudpYC0L/s+d9e+H3h99PsRw5coR62viqAxET4phwptfrsWbNGpw7dw5msxnnzp3DmjVroNfbv2ihVKjQJpKbVH399deSTiT5whFfUHI3niRuabVamlamIIC38sFryc+LE7eknvSKYe/evYLopoTQAPh7uUaNb+SjEfhvffrppwJjcLFcv85FmXSNiBe1LSmu1ap0Dm9L/anu3bsneoHBxhdffEGNzUO9gwSiS11IJeKNaTWQik0XL17EiRMn6viG/Rw+fBjp6aztibdKg6cemuJURJ7UY+DJcSOogGqxWCRPydRoNHjmmWdo+2j6KWSXu8YEICnjAu6VZtN+PPnkk7Lvc9CgQXS+Y7JUYB9PdJKLX+6fRWblHMbHxwfTp0+XfZ9/dA4ePEgXe/38/JyaQ0gpRPv7+wuyMsQW46lz5MwwzBop/hPVyz8pwcHB2LBhA1dp0KCFV4YDFTksZmhSf6FTj8TERCxatMilEVt8Bg4cyKUmlmaDGKUZNNiFpUJgZD9kyJBaPuw4/IG8otT5CmdSr0QCABgrlLwKka6adKSlpeHZZ58V+C/EBprxYhf7Ujeff6hMIHAdOnQICxcuxK1btyTva3UIRJRSeJwYQkq561hspTnB9z2xcBivT2KOVZCG7YlVIQFBv8T6H7Rv357eczMB6DzkJNaCoR5garWaRimLhWEYwWpk6/AuUNjpacOnqKgIK1euxJAhQ7By5UoUFTleb7Jl405QElaQuHXrlqRpQB06dKCvC8uzYbG63/lBbypDuYkVFTUajcuNaaty8eJF+trfS1XtuMfPS1nt593JzZs3sWPHDtpu5u+DKD95fLZqolWgL8K8uXvP66+/LlkVK5t5MQBE+IqPvpDiWuWjVqoR6h0MgL2fiKlYayM/Px9ffPEFbY9tPQheDlTWlkrEC/cLQ39eKuT27dslSTu1Wq346KOPaHt4i75o7Bvq1LbkiMabEjeCto8cOYK7d6X1/R0wYAAV5KyMFV8ky+/hV2Yqx76bnGn/tGnTRC9y2oNCocCzzz5L2ycyLyK12Nmls7opN+lw4PZR2p45c6bLqvn9UbFarYJq9DExMU7pAlIL0XyvuCNHjojyPGwwlPdwmjdvjr/+9a+07ZV9BURvX1lbr6xLUBhZISEgIACrVq1yq8FraGgorZpIACgLXRe9pSy+R1MSmzVrJnnobpcuXKllpdb5lXQ5ViIVZXkgVlYkCg8Pl7UyJsCGp3/66aeYP38+btzgiiF0b2zCqsRS+HvZ99D3UQEvdi1Dv0jOzT01NRVPPvkkdu3aBaNRXpf3kJAQBAezg1xiIYALtVi74N0GWrZsKWpT/IkoKfLAtERen8RMmgVikaeKW7zKkGI9EQMCAmhUFAPAUxKv+AHnnTp1kqyc99WrV6n4rSQqxDbuWMc3akav14NhGKfvvRqVD5qFcZEpfNFNLCEhITS93MpYkF8q3+TCXnJK0ujr+Ph4qFTuy/vV6XSCdDq+UMOnEe/9pKQkWSsE2oPRaMSrr75KBYdAtQrtQpwvFOIsNv8tTWW0m1arxfr16yWZsPMXJ3KdtNqoithrlU+F1YxCg5a2xS4cAcD7779PJ3xNAyLQs0mnOr7xIFKJeKNbDYB3ZUTV3bt38d133zm1HT5ZWVnUs85HpcHg5vYX8KiKHGPglsExSGjEjRukvs4JIVi8eDFdSEouuINTWZcl3UdVvr75P5RVsJE3ERERAu8vuUlMTET//v1p+8vrP8DKyDOgOpjyM/Uxi4qKwuOPPy7Lfv5MXLp0SVAh0VmrD6mF6MDAQFrIy2Qy4aeffqrjGzXTIG7VAx599FGqjhKGgfq+HdFbFXp4ZXEn3VNPPeUROcqDB3NVU1QF4isi2IuqskwuwEZtSR299tBDD1HhUKkrEOW7JfVKpFLLudt069ZN1si9s2fPYu7cuXj33XepEa6KMJjRVofFncrh7aC26qUAFiboMC++HGoFO7C2WCzYvXs3Zs+eLWm6RFUIIUIhxT5N2WUQLfc7ihVrW7duTc9fUko8q2JiBWjkllKpFCVu2UoOAxBUmvQkbEUCgCr9dZJu3bj0F9fdcWvnNu81v39iEaxGhsVBo5Km2qyztA7nFj2OHTtG05KkoEePHvR1lja1lk+6Bn4f+H1zNbdu3cKiRYsEHlqpJTocTs8VfO5wei5+y+KqATIMg+XLl+M///kPLBYL3MGePXtoapeyUmBSuCnSXq1UoCPPf+v06dOiJhs2+FGap7OkNzUXy7nsa3SiHh0dLfoenJaWhh9++IG2H2s3zGEfKhtSiHiBGn+MaMkJE7t37xZt92A7ZwGgWWAUvFXiFiukHgMDQOsQLiqE31+paNu2LSZNmkTbe2/8gHKZCmfdKExFUgYn0D333HOSVVa3l2eeeYYuvqVq7+N4pvSRr/dKsnA0/ZRgn1IthP2Z4d/HIyIinA56kVqIJoQIFhMaxK0/OIQQLFq0iLZVhakgutpv9l7ZV2ikUmxsLEaNGiVrH+1lwIAB9IaoLM8H0Yt/aNVJhQFKLeenMXToUMl34efnJzD5VZaIC2WXciVSWcJFkkk5keRz//59rFq1Cs899xzS0tLo+80DzFjbswQjmhnh7BidEGBQtAnrepagTRAXQp+RkYEXX3wRy5cvF+xTSviiESn2oIgmKwBucVl0CpBGoxFGf7ngsrSbItCS3rGxsaJSdAUrVOXwuFRTAAJ/MTHm+Ta6d+cq910HYHXzQZvBgJ9YLNU9yWQyCQygWzd+SJLtiiHELwKhfuxgzWw2C8y0xdKzJxcdke1mccvKWJGjTaPtXr16uXT/DMPg8uXLePnllzF//nzcvn277i/xUFdGXBiNRrz11luYM2cOvvvuO5d6PGZlZeGzzz6j7XbB/gJPMHcQ5q1GswBu0rx9+3ZhUQ4n4Huvns9NxrV8x34rOdGbDfj65n9pe+DAgaK3uWvXLlitrFjWPqwV4sPkM/y2lyHNeyJYw0ZIFBQUiI4qLSjgIvB8JVpQkHIMDAB+vH4VFhbW8knnmTdvHk0NLDXp8BXvXJKKCksFPrt6kLYHDhyIPn36SL6fuoiOjsaUKVNo+5sb/5NUzLMyVuxJ/g5M5XglMTERDz/8sGTb/zPD99oTm8oqtRDN9926dOmS056HDeJWPSEuLk5wA+NHZT2AxQSvnGTanD17tlvTEfkEBAQIjkOVL38sgarwDkhlOH379u0RExMjy35sKZcAoCz1kLLiVgsUZdyKNT99Ugp0Oh3eeecdzJo1SzCx1CgZTGujw6vdSxHjX3u4sr1lZKP8rPi/bqWYHVcOXxW3zZMnT2LOnDl4++23ReVoVwfffJ8UepC4pQWIle1P48aNERQUJHqTfFNvku85x8rvi9iqegEBAfQ8IxYPi1CzIbG4lZCQQD0qygBI6zbiOCkAbJJBZGSkZAUuzpw5Qyfe/ppghPg5X3hASpqFctfVsWPHJNtuly5daJptiaEAZQb3hZYWlmXCZGF/1UaNGslasYtPTk4OPvvsMzzxxBN49tlncfToUZo6pwDQPjTAru30iAiGn4obI6WlpWHjxo2YOHEi3nzzTVy4cIEKFHLx+eef02jnQLUKTf3F+WyJLc9uo3WQHxX/8vLycOjQIVHba9++PYYPH07buy5/gywRRXikosJqxrsX9kJbaeURFhaGmTNnitpmTk6OoDAAvxKjO1Er1Xi0FScyfvXVV6K8t/j38JtFabKlqInhBq9ivFxFlXx9fbF06VLaTsq4gGSJi2d9d+cX5FSm8/r5+WHx4sWSbt8RZs6cSccoZRU6QUVDsRzPuIA7lV5eKpUKzz33nNv8ov9I5OXl0RRihUIhydxBSiFao9HA359NxbdYLLh27ZpT22kQt+oRM2bMoK9VBSkgNajkqtybIBZ2kNS0aVOPU7uHDRtGX6vybwMyGy/yUxL5+5aajh05fxeFBwzWAEChKwSpHGg0adIEYWFhkm07KSkJM2bMwOeffy4YGPWNNGJTHy1GNTeimgJVAhwtI6sgwNCmJmzqU4JB0UYQcKmKX3/9NaZPn46jR4/Wug1H4P+mKIDH+DSRPO4hX9XQ0Vn4wifJ9pxBBL8vfAHZqW0R8mChAA+DXyhACnFLpVIJoiXcnQjEdyIZNGiQZANWvnDUNKStxwyEo0O4NKyzZ8+ipESa0une3t5ITOTMoe8V3ajl0/KSXsjtu3fv3rL+7UtKSvCf//wHixYtwuOPP46dO3c+ELnb2FuN3lGhiPG3T9jx81Khd2QoWgX5Qcnre1lZGQ4cOIDFixdj8uTJeOedd0SXKK8Oo9GII0c4c+i2wf6i/oZSlWcHAC+FAq2CfGn7u+++E+299dRTT1FvlVKTDlvPfIw8nTzRNPZgsVrw3oW9uMazyli0aBF8fX1r+VbdfPvtt1QUjQ9rieZB8vqdOkLv6IcQoGaPLy8vD0lJSU5vq02bNggNZQ3kyyv0+Dn9tCR9lIp7JVm4mMfdo/hRr1LTr18/QcTfp1cPwGSRxgPhXkk2Dqf+Ttvutpvx8fERiGu/3j8ribl8uUmHb3hm+VOnThWYjTfgPPyo5sDAQNEVueUgMJBLh3f2eet5R9VAjXTo0IFWuiOMFaqcahRNxgqvHG76MnnyZI+J2rLRq1cvevIqTGVQyBjlRAxaKCsjl5RKpcDzS2r4q0EKfZHsop09KHhpn1JVJLNYLHj77bexYsUKQQWlNkFmrOlegqc76BCiqfvYxZSRDVQzmBevw2s9SxEfwoXfFBcX4+WXX8aGDRskqQIUGRlJw3aJmTjlu2V53EL/s+d9e+BHM3Xu3NnxTlWDwI+tEE55Ukl+rBWVfQErTPFT7JxFkGrqSdF4AJsmyYvqlmqFmX/fuwrA4qbURBMYXOe1pbofMwwjmJw1DRUX4SclfppAmpposVgEKQFi4f/97hUk1/JJ+bAyVtwv5H5VuZ6x165dw6uvvooJEybgrbfeesDIVkkIov280TsyBF3Dg+FfTUpfbdFMSgVB6yA/DIgOQ9tgP/iqhOOm3NxcfP7555gzZw6efPJJHDp0iEZaieXEiRMoK2MjhnxUSoRqnC8kIWV5dhtRft5QVN4qU1JSRNsAhIWFYePGjbRPxcZSbDz5AW4VuT6utNRUjq1nPhaIH/PmzZOkojbfE3RAjPhnl5R4KVToG80tFom5LykUCkE03t4bh5HG83p1J/oKA969uBdmKzv2aNu2regCPHWxZMkSKt7m64vw7W3xC64WqwWfXP2WRsV17twZY8aMEb1dsfTr14+moTMA9iR/Jzpyb/+tH6lZfnh4uOgIygY4bFFbAFzu02Yv/EUFfn8doUHcqmfwc5y9cpOBKiXAlUV3aYXEwMBAjBgxAp6Gl5eXYOCgyr9Vy6fFocrjtt27d29a/U4OgoODqfkosZoBs+v8OmqCGLnQFFt1LbFs3rwZX3/9NW0Hqa14OqEcq7uVolWQ/eKFFGVkmwdY8PeuZVjcsQxhGu6BeujQIaxdu1b0CjMhBA89xHn38COm3AYDgBcYyO+fGIKDg2naH2EIkFvHF1xBTmVfwA5Kpbh++d54cF+wQPWUVoqoYKvLSlXau2PHjtTLoBwQCEyu5AoAW43Tpk2bSia4Z2Rk0IgotdIbIb7iI96kJDKoBX19/bp0f/1+/frR1MRifR5K9NJUn3OEvNJ7MJjZiUhoaKhk9yMb9+7dw/Lly/HUU0/hyJEjqKjgFjMIWF+oDqEBGBgdhg5hgQhUVy8M2RvN5KVQIDbQD/2iQtEjIhgx/j7wUgjv+9evX8eGDRswbdo0/Pjjj6KfM/fucZ6g4T5qUVFbUpdnB9i/SaiGqyzJ76+zdOjQARs2bKDnb6mpHJtPf4Sf77ku6ie9JAuvH38XN3mi2rRp0zBr1izR2zaZTEhN5VLh4sJiRW9TauLCOJHHVmXWWebOnUsXYyyMFdvOfoqbhWmitimWIkMJNp/5CLmVUYE+Pj5YvXq17FG9YWFhePbZZ2n7SNoJpIv04T2afgp3K/1z1Wo1XnjhBY+IuiGEYMmSJfQ6Ti/Jwq/2FD2rgTRthuD7ixcv9lgRpj7C97ASW41bLviVlp31eHT/ldGAQ/Tr14+m1RCzUZByBwBe2Vfp67Fjx4oyX5YT/iqPqiAVsIiPsnkAhhH8ffj7lANCiCBEmFTIUynFEQivaqMU4cvXrl3DgQMHaLtbYxM29CpB3yiTw4bxUpWRJQToEVGB9b216BNppO8fPXoUZ86ccaxT1cCPjCI5HiBuFXMV9YKCgtC8eXPJNs2vckYy3H+s/D5IVYEtPj6e236B+4+RD78/8fHxkg3ClUqloKiIu5JG+FfjmDFjJDu+mzdv0tchfhEek5JoI8SXS4Xl91Usfn5+AvP2uwXO+VOIgb/PQYMGSRopfubMGcyfPx8nT54UvB+oViEuxB8DohuhW3gwov19oKploudMNBMhBCEaNdqHBmBgdCN0aRyESF+NYNCcm5uLNWvWYMuWLaIErtxcbiXBW+TfT+ry7HS7Ku7I8/KksV3o0qUL3nrrLbpoYWWs2HPtO+y69A30dSwO7hz+Cv3Pnvf5MAyDn++dxhsnP0Chga3MQgjBggULsHDhQknuH/n5+bTqZqDaHz4qzxuLR/hyNhVZWeLEF41Gg1dffZX65ZRX6LHlzMf45Z74MZgzpBbfx/oT7wpEpRdeeMFl6W0jR46kaeMMGHx29YDTEU2Feq0g+mvWrFmyeQc7Q3R0NKZPn07b+2/+iFKT40bgtuvfdift2bMn+vfvX+t3GnAMvqAlt4+ks/D7xRe6HKFB3KpnqFQqTJw4kba9sq+ivMc8tBv7NPQdJlAjc6VSiQkTJrirm3USHx9PHzLEWgFlUZrk+1CUZkNhYqPYAgIC0Lt3b8n3URW+OR+pMNbySddAzFwfpDAOPHuWW1FpHmDG4k7lCFA7N6iXuoysrwp4OkGHdsHcyr4U4pZAVMmD203ISZZQ8JFyIs/35yOZBHA8Y1I6LJV9qITvGyWGNm3a0IkeKSce5bvF/20Ffm8S8Oijj9JzJQVAoYtTE7PBwBbvoVKpJI0qvnGDSyniC0meQogfF0l269YtSQeVfB/JtPwrLjVzrrAYcY/nt/XII49Itu3S0lK8/PLLgudBlK8GvSND0DsyFM0DfKGpy9SxErHRTApCEO6jQedGQRgQ3Qhtgv2g5kVz7d+/H4cPH7ZrW9VunyfMWURGgUn9XKX9snL9kvKZ07lzZ7z33nuCKM6TWZewLmmnLKlt5SYddlz4EnuufYeKyswHPz8/bNiwATNnzpTs2Pj+pqWmcpitMizgikTLi+yXYvEzOjoamzZtov5bVsaKz64dxK5L30haSa82LFYLDqf+hk2nP6TFAZRKJZ5//nlJUk3thRCCZcuW0YimtJJMp73Ivrz+PYyVvl0tWrTAX/7yF8n6KRXTpk1DdHQ0AEBnNuCAE6mYJzIvCqLTli5d6nELVfUdfjVCsZVv5YL/rOL31xEaxK16yKOPPkonZwp9ERRlOQAAVS7nuTFgwACnTwpXQAgRRm/JUA6an+44ZMgQ+pCRE9uqFQBq6u9O+OKWzQNADHyjvzy9Are04laZpS4jm1qqRFY51yd+f50lIiKC+jQRq/vT9fiCj9QloNu0aUPTV4mZAOIWc8WRxaXoNW3aVDL/KbVajW7dutE2/+/pViwAcrim1L9tZGSkQKg9Wctn5YC/v4cffliUyXVV0tPT6esQP2lSOaXEx8sfGhXrI6HX6yWLfAHY88Q2mdRXlCGrWNrqXLVxtyAZFiur9rds2VIQFSmW8+fP0+q3BEDvyBB0ahRUY9phbUgZzaRWKtAy0A/9m4QhhOeNxa+K5yj8KrBak/jVE6mfqwzDQGvixBmxVWurEhERgX/+858YOXIkfS9PX4SNJz/AD3d+k0ywvVmYhrXHd+BCLpca3LJlS+zYsUPyxU+NRkOzLBgwgn16CmdzuEwPqSKB2rdvj507dwqe1yezLuGV3/+F8zny+gJmlObgjZMf4JubR6jHVkBAADZt2oRx48bJuu/qiImJERQC23/rR4GgaA+Xcm8Izp2//e1vHplOptFo8Ne//pW2f7l3FhmlObV8Q4jBbMS+m1y1xSlTplCxrAHp4F+XWq2WRpd6CgzDoLCQ8wtxdtzfIG7VQwICAgQrpKrcGwBjgSqfqyrgyVFbNoYNG0ZVeaU2A8SJMNYasZjZdMdKXOU9Jojc8gDPLb7vlxRCz4ABA+ikVGdW4LUzAXjvmi9y9c7fSqQoI1tgINh93QdrTgegpILti7+/v2SRBHyhwa1iiAEgRZXXjFIpWaqeDUKIwBCa3HPfsfL3PXjwYElX8AS/Z5bj25WjSADyODGvSZMmkqab2uA/F84CMLgoeqsMDC7w2uPHj5d0+/wVSLXK8/w5CCFQ89KSpCiZbaNqFNydvEu1fFpaUnn7kjLNFBA+rxgAKdpyFBsrnEr/kzqayWixIq1UjxKe4CPm+cr3AczXm1BeIT7KR8ry7PkGE3Rm9p6mVqvRunVr0dusire3N1auXInVq1dT71IrY8W+W0ew7eynDosCfCxWC769fRSbT3+EIgNXrXTixInYuXOnLPdagE3TtfHNzSMwmt2/4Gkjp7wAR++eom0po5psYiU/qrTEVI4dF77Euxf+XeNv6WyqaYXVjIO3j+H14+8irTLyB2Anxjt37hRUlXU106ZNo1kqBovJIXN5i9WCr278l7YfffRRyapjy0Hv3r3pwiEDBntvHLb7fv1D6m8oqcy0CQsLE6Q5NiAdTZs2paKhxWJBTo79AqQrKCkpob5garXa6QrpDeJWFQghTQkhuwghmYQQIyEkjRCylRAi3TKzBIwePZq+VhWmQlGWB1K5gtqsWTOPvgHaiIiIQJcuXQAABIxAnBOLsiiN/j1iYmIkXVGuDYHnlojBmCQwDC0uADgf3sknODgYa9eupVFgDAh+ztRgeVIgtl3yw9VClcuKRDIMcL1Ihe1XfPH870E4ct8blkrzcV9fX7zyyiuSGXIXHLhBAAAgAElEQVTzV3VJJgHclKrO96Dq2LGjJNF4VRGIW5nEqaqJojEJRUSpK7D16dOHm4jnAfCA6GySLozIkyMcv1evXnSgbYTrvLdOALBN1+Pi4iSr8GnDaOQiVJUK5zwa5Eal4FbbxZh7Vwd/PJCtvYNyo1bS7VdHYVkWinTswFitVkuakgiwaYO28QEA5OpNOJlThN+zCnG7uAwlJseELrHRTEaLFffL9DibW4yfM/KRoi2nKYTe3t6CYj+O0qxZM3qsDIBbWgkX+kRiZRjcKub6M3LkSGg0Gtn2N3ToUHzwwQe0MjgAJBfcwdqkd5Bc4HhUotZYis2nP8J3KT+DqRTzAwMD8frrr2Pp0qWyHsuMGTOo6FmgL8a/zn8Ok8XNvgZgPZzePvsJzAwrWCYkJEiW9m/Dx8cHL730El5//XVBiubZnGt45bd/4Zd7ZySJyLtddBfrknbgQMoxejxeXl5YsGABdu7cKVkhJWdRq9WCiKbf75/HfTsrxP987zRydGyRED8/PyxcuFCWPkoFIQSLFi2iadbJBXdwraDueV2xoQRH0rjKok8++aSgYl4D0kEIEYwXUlNTPSZ6i2EY3L7NZXENHjzY6fOgQdziQQhpBXZBew6AUwC2ALgDYAmA44SQsFq+7lLi4uJ4nlVmQVrfiBEj6k2eMj81UVkgXWpiVSN5V/09WrRoQV8ry6RLPXEGYtDS1MiAgACauiKWTp06YdeuXejenSttbWEITuWqsf5cAJ5PCsTXKd7I1slze8nXK/CfVG+8cDwQr50NQFK2BmaG+307d+6MXbt2SRrV1L59eyoOEpP7UhP50UxSD0ZttGzZEnFxcez+rATkruvvJeQuYVNAwabASF26OzQ0lK7mErjnGAVUAOQ+1wephQIbCoUCU6dOpe3jAMwyR2+ZwOAUr/2Xv/xF8vsxXyzii0ieBF90k1rcatq0qWDF/HbuhTq+IZ6bOZz/4qBBgySJDOajUCiwfv16QaoaAJSbLUgp0eF4dhF+zizAlYISZJUbYLLUPVF2JJrJyjAoMphwq7gMx7MLcSwjH1cLS5FvMAmumObNm2Pbtm2IjXW+Gh4hBE8++SRt5+iMuFcqXXSfGG4Wl6G0MpJMo9HgiSeekH2fTZo0wT/+8Q+BB1apSYdtZz/BT3dP2C1qpmkz8Prxd3G7mEtb7tKlCz788EP069dPlr7zCQgIwDPPPEPbNwpT8c75L2Awu8+PNV9fhC1nPkKBvhgAK74sWbJEtjFyv3798PHHHwuuY53ZgM+uHcRbp3Yjpzzfqe3qzQZ8evUA3jz1IbJ424iPj8f777+PmTNnOm1GLTU9e/ak41EGDPZerzuiqbxCjwO3j9H2rFmzZK32LhUtW7YUiCcHbh+t81h/SP2N+t+1bdtW9uJff3bGjx9PzyWj0Si6UqpU3L9/H1otuzCnVCoxc+ZMp7fVIG4J2Q4gHMBihmHGMwyzgmGYwWBFrnYA1rm1dzwIIRg4cGC1/ybXpFcOBgwYQFfOlLpCEJ0EpcwrdFDyjEjlmihWBz9iTlGaBbixYqKqkEvL7Ny5s6SDl4iICLz11lt4++23BavrAJCrV2Jfqg/+lhSENacD8L97GpSaxO27vILgaIYar53xx9Lfg7A3xQdZOqHfV4cOHbBp0yZs27YNTZo0EbW/qigUCsH15pZ0PQPYKCOw17+c1/mjjz5KX5NUApd6jzOV+6ymL1LCH2yTNBcfYxXIfQJiYY85NjaWiotyMGzYMCp0lwI4L9ueWE4BsE3To6KiZKl+JDDk9kDjZgCwMtzqqBwl3CdNmkRfp+ZdglnGCBG9qQz3izgj+ccee0yW/fj6+mLlypX44IMPMHLkyAeqGxotVmSUG3CpoARHM/JxIrsQt7XlDkd18bd3v0yPC3laHL2fj1O5xbhTohOkH9ro0KEDXnrpJXz44YeSXK8JCQmCSV1yUSkKDe5NY8so0+MuT2SbNWuWJMbj9qBSqbBgwQJs3ryZRv5YGQZfXv8Bn1z9FhZr7dEGp7Ou4M1Tu1BcGUGvUCgwf/58bN682aV+tKNGjRIIl9cKUvD6iXeRWWbfCpmYqpBVuZx3E+uSdiJXx3raeHl54bXXXpP1eQOwIt/KlSuxefNmgY/S7eJ0vHZ8J367f9ah6/VO8T28lrQTv97nBHYfHx8sXrwY27dvFyU0y8Wzzz5L7/vXC1Nxs44iWkfSjkNXaSsSFRUluL97OrNmzaK+YKnaDFzJr1k8KTJoBb/jvHnzZHk+NsDh5+cnEN0zMzORkSF98Q5HKCwsFERtTZ06VZQPYMMZVAkhpCWAYQDSAPyryj+/DKAcwExCiJ+Lu1YjPXv2fOC96OhojyoRWxe+vr6CyY4UxvKqgjsglTPVzp07IyoqSvQ27SUiIgIdOnQAABCGgTrTfv+T8p7z6X/2vF8rZhO8sjmzUL73g5R06dIFb7/9Nj766CNMnDhRYKgPALe0Knx0wxeLfg3Ctkt+uJivgtXOMYyVAa4WqvCvy35Y9GsQPkj2w/ViYVSGj48PxowZg/fffx/bt2+XvHogH0G6XobrUxPJfQIC9tg6d+4s6yRjyJAhVHQmWgKI8yN2jKLKfYJdVZarwtHDDz9Mz1dS5t5CAeQOd86OHDlS1khTtVotSKH6GfJFb5nA4Ddee9q0abKspvPv8a5IyXOGMkMxfS3HM6lXr15U1DdZDLhbcE3yfdhIybtAU4o6duwoucF4Vdq0aYOVK1di//79eOWVVzB06NBqU7K1JjNStOU4nl2EXzILcKOorJqtPci9Uj1O5RTR6KwcvRHmKpNtpVKJTp064ZlnnsEXX3yB7du3Y9iwYZKez88//zw10GUAnMvTosjoHoErq9yAK4WctUL//v3d4oOTmJiI9957T2At8XvGeey+sr/GtLbTWZfxwaWvBabib775JmbNmgWlUlwRHGeYMWMG5s6dS9s55QVYf+I9HM+44JQI6ygWqwX7bh7BP8/toYKJSqXCK6+8gl69esm+fxvdunXD7t27MXPmTPo7mCwV+OTqAey88G+U1VFR0cpY8V3Kz3jz1C7k67lBSd++ffHxxx/jsccec8vvaw+xsbGCBbXv7/xa42f1FQYcTedKsCxYsMAlBbGkIjw8HGPHjqXtA7eP1Xie/3DnN3qdtm/f3qXn45+Z4cOHC+aFN27cQG6uewbBJSUluHz5Mj1H2rVrJ7hfOoNnxGx6BraZ638ZRvjEZBimlBDyO1jxqxeAH6t+2R3Ex8dDo9EI/Eak9jJxBY888giOHDkCgBWmKmJ6ADVM7sp7zkfXCC+cy6l5VZrv3cU3tHQVkydPxpUrV9i+ZF+FOawlrP6ureClTj9BDe3Dw8Nlj+aLjY3F0qVL8fTTTyMpKQmHDx/GyZMnaS63LW3xVK4aET4WzIsvR78oE7wUwIwjnJ3dp0OLYLYCSdlqrDgRiMzyBwcqCoUC3bp1w/Dhw9G/f3+nKl45Q/v27REZGYns7GyQCgJkA5A2QKxW+J5MUntQVcXf3x8DBw6k5e1JCgET6prQJpLCHeegQYNk8RUD2BSboUOHYv/+/QAAxS0FrBFuMFMrAEghe8xeXl4uuWeNHz8ee/bsgVarhRbABQDd6vqSE5wBuyoEsJ5/VVPMpIIfqVlmLK7lk+7BZDbAZGHvx2q1WuBBIxVKpRITJ07EP//5TwDArZyzaNm4k+RCqdlagZTci7TtyogCHx8fDB48GIMHD4bZbEZycjJOnz6N06dPIzk5GVYrd/0aLFakldoXOX2tqHp/zPDwcPTo0QM9evRAYmKibPciG97e3li3bh0WLlyIoqIiWBgGZ3O1SGwchBDvuie3w5tx44zD6bnVvm8PmeUGXC7gjNdjY2OxatUqt0VUNGrUCNu2bcOmTZvoM+lU1mWoFErMTBgr+Oy5nGvYdfkb6q/VvHlzrF+/3u3eS7Nnz0aTJk2wadMmGAwGmCwV2H1lPy7kXsf09qMRqPGveyNOkFGagw8v78M9ns9TeHg41qxZI/A1cxUajQYLFizAwIED8eqrr+Lu3bsAgPO5ycgoy8Fz3WYh1OfB9LsKqxnvX/xKUDnQ398fy5Ytw5AhQ+qFFcuMGTPw/fffw2q1IrngDlKL7yM2+MHz8ui9U9BXpq42bdpUtsVpOZk+fToOHDgAk8mEuyWZSClOR+sQYeEGXYUeSZlcCv2cOXPqxe/4R4AQghUrViAjIwM3b94EAFy9ehUMwyAiIsJl/dBqtbh48SKdK4aFhWHdunWiK4I2iFsctqXHmzX8+y2w4lZbeIi4pVKp0Lp1a1y9ykXoyL2CKgfdu3dHUFAQtFotFKZyKEqzYQ10bmWbGLRQlrO5WyqVqsbUTTkZMGAAOnfujIsXL4KAgebmERgSxoHRuCboT5VzDV553Gn89NNPu2zVR6PRYNCgQRg0aBCKi4vx008/4b///S+uXeOiCHL0SnyQ7If/pHpjdpxw8nG1UIUPr/siW/egqNWmTRsMHz4cQ4YMkWVyWBeEEAwdOhSffvopAECRpoC1iYvEkFKAFLAPfVed1xMmTODErXQCphMDyOe9y2IUinhSV9WrymOPPUbFLZJF2Dw9eeevD0BuCr22pPLGqw0fHx9MnToVO3fuBMBGbz0EBipIN7A0gQF/bXrGjBmy3Yf44lapobCWT7qHUgMXZRAVFSWbSDBq1Cjs2rULOp0OJYYCZGtTERUsrV/d3YJrMJrZ+3Z4eDgefvhhSbdvLyqVCh07dkTHjh0xd+5clJSU4PTp00hKSsLx48dRVlZ71JaKkAeiswgh6NixI/r27YvevXujefPmLp9sRUZGYuvWrVi6dCkVuM7kFaNzWBDCfe2/AQ9vFo6Q2DYoSnXMT+VuiQ7Xi7m/XWxsLLZs2eJ2g2eNRoO///3v8PHxoffspIwLaFJl4fCDS1/DWvm7xsbG4u233/YYr6Jhw4ahTZs2+L//+z+kp7M+YBdyryOlOB3T249BlwjpCh9ZGSv+l3Yc3976iRqtA+x4+//+7//c/jdp06YN3nvvPWzfvp3+nrm6Qrx56kM8122W4LMmiwk7LvwbV3mZHZ06dcJLL72EyMhIl/ZbDNHR0Rg6dCj++1+2AuL3qb/imS5/wc7hr6A4xITgIjUqLBX4Me0E/Q4/yq0+0ahRIwwfPhwHDhwAABxLP/2AuJWUcYEWWGjVqpXk1b8dwV3PMWf55ZdfRG/Dx8cHb7zxBhYvXoz09HQwDIOrV6+ioqLCJYsB+fn5uHLlCl2UCgoKwltvvSVJIbAGcYsjqPL/NeU02N5/4IlACHkSwJMAe/NKS0uTvHM10blzZygUCprHHhYW5tL9S8XYsWNx4QKr4FsCTbCE1azaNgus+UavLNZB2bEjAKB169YoKChAQYEEPl4OMm/ePHzyySfUOJhRpKCiUUdAad/k7gbvddcI+xVsRVkuVAGlQOXfID4+Hi1btnTbOdG1a1d07doV+fn5uHz5Mq5cuSIwUz5sAYDLtH2wog8atwJsjhhqtRoJCQno1KkTveGVlpaitNQ9lSgTExNx8WJl1AIBGG8GcGDccQVX6OvOfg5EWWoB0pGdZLVp0wbFxcUoLpY3QsXHxwePPPIIsrPZFV+mggEc0F2cOtYygCSwxxkZGQlfX1/Zz93x48cjJYWN9mRMDOCgBu30bwqwVSFDCFAZvDhkyBCXXavdu3fH+fPnqbl2CoAWdYlbl7k0a2PlPaYmboOBzfnE398fHTt2lO3YwsPD0bGyP15KNXwjrTSFV2r8Ih2PYNRqy9FRxd2T5fyNp0yZgjNnzgAArN758Iu033+mrmNjwEBhKUHHAPZYBg4ciPv37zvfWYlp1aoVWrVqhWnTpuHu3bu4fPkybt++TQfPly9zz5r4SvsAgJ2IderUCXFxcfDz424AtqgSV0MIwerVq/Hll1/SsuhmAPDzRojGfoHYt5H9kwQGDHJ1RngFmdCx0tmiUaNGmDJlCkpKSlBSUlL7BlzEhAkT4OvrS3/L24oc/H3CYniFeOPnK8epUXpoaCimTp3qkmelI9h+259//pmOeQHgd8s1ZOtK0S2yA7yUdU/NikNqTlctM5UjKeMCcjWFiO/QHgArBvfr1w+JiYke9TeZOHEiOnTogIMHD9LojQO6E3h50jKQIC94lytwMP0EFFE+6BjF3ne6deuGAQMGwGAw1Lv5zsiRI5GVlQWArTae5V8CHy9v6H0tAExI02YgNq4VALaqZ7t27erdMdoYMGAA7buJKJAdIBy3Z/pr6XN72LBhbrvf1kekPCdWrFiBvXv3Ij+fK8xgsVjQuHHjGhd3Hn/8cfp679691b5fG7b7jy161NfXF48//jgUCoUkx9YgbtmP7Rd+YPTHMMy7AN4FgG7dujH8inlyw3/IX758GatXr3ZpSKFU9OzZE5988gkAgFHdhK5LDFDL6nZNaYk+l36HonJwM3HiRLjyt6hKRUUFXnzxRZjNrBmtVZMMQ9wIMN5BdXxTOL+uLQWTjyr7KtR3j9MTNS4uDvPnz3dZ2l5ttGjRAt26dYNOp8O3336Lzz77jFbF4GM7l/39/TF16lRMmDBB9lQQR2jRogXeffddJCcnAwCsKiuYVvZPdpU8Jexi+cVaPsmDARS/KUB07C87ZcoUl53X3bp1w/r169lupDCwjrLCXs3A4WNlAMXP3HGOHj3aJcawAwYMoCvHjKLyGH3q+BIPp37TSshZAsUd9j6XmJgoqEDqCrp27YodO3YAAO4CWArAy84fWMMTCqpiBINvAdjiMpctW4bWrVuL6mttxMTEYOPGjXTAFGKMQ5i/PDnD5dmOi2anriahSJcDgJ2cy3n9jhw5Eh9//DGdKPq2b44QP/vGBHUdW2bxHZy+xUYV+Pr6YuPGjQ/4LHoKrVq1wuDBg5GVlYWdO3fip59+AsB6hF2+fBmXL19GdHQ0Fi9ejF69enlcOkyLFi0QERGB5cuXU7PfywBaBvqidZCf3f21J3LLyjBs1UkdZ3GRkJCAZcuWISio7vGKq5k/fz4WLlxIq3yV3S1Cv+69cewUGyvq5eWF9957T/Iqu1LStm1bnDp1Chs3bkReHpttcBmX8Yv375jdcTzahdb+7AsuelDkZBgGv2ecx7+v/wCjhRO/2rVrh+XLl7t1PFwbLVq0QHBwMP7+97/DZGL7rb+nxYzBj+HsxXM4fP0n+tnZs2dj9uzZHne92kuLFi3w0UcfUWGzlSEcI1r2A8BGbh078yuSC+4AYBfJPfkcrosWLVpg9+7d1KalpV5YyOH3s+yzxN/fH8OGDXugYEgDNSP1tdy0aVO8+OKLdG4DsFYS7du3rzNycPDgwQgLC7MrmIRhGKSkpNDIVYBdyN60aROaNWsm7iB4NIhbHLaZdk1P8sAqn/MIRo4cie+//x6EEIwePbpeClsAW3mocePGyMvLAzEboSjNhDXIsbBIoiuiwpZGo0GfPn3k6KrddO/eHatXr8aaNWtgsVigMJbC5+oBGNoOhTWg9lBqe7zFKIwV6vRT8MrmIkhatWqFN9980yOELT6+vr6YOnUqRowYgTfeeAO//cbaTdsmHAD7d1u5cqXLqjI5yvDhw+kDgKQSh8Qty+MWdPbr7JgIkgsq+AQFBaF3794O9VcMgwcPxvbt26HVatk+ZAKIrvNrAJw41kzuOAMDA2X3FbPRtWtXxMfHIzk5GcRKQG4SMJ1l/k0BQF9ZpbGSGTNmOPZ9CZgwYQL+/e9/o7CwECVgPbJqO7vWgsDYsWOtwhYAHAcnbEVGRspW8dKGUqlEnz59cOjQIQBARvFt2cQtR9GZSqmwpVQqqy0EIyWRkZEYMGAAFXNu5pxBz5Y1//0nd18Ov0jGLtHuZvYZ+nr06NEeK2zxiYqKwiuvvIImTZrQlHKA9WLavn27Ry2eVKVp06bYvn07XnzxRVy/znoN3SnRwWCxIiE0AAoJJvgVVisu5GlRaOTGGv369cPLL79Mi4p4GiqVCqtWrcL8+fNhNptxuzgdPtnc0H3OnDn1QhTo0aMHdu/ejS1btlDf2UKDFltOf4zxbYZgeGxfgYjDT1+rislSgc+uHcSJTO45pFQqMXPmTMyaNUuWQh5S0qNHD6xfvx7PP/88ALay45WCW9h/i3OBmTZtmmijaU9g1KhRVNxKyjiP4bF9AQAF+mJcrxS2CCEYMWKE2/ooFWPHjqXi1vmca/Qc/v73/+HYvdMAgKFDh7pd2JIiza8qaWlpHisoVyU4OBhbt27FmjVrkJSUBADIy8vDuXPn0KlTJ0meBRaLBdeuXaNiPsBmomzcuFHy+V5DtUQOWyZY2xr+vU3l/2vy5HILjRs3xp49e7BkyRK88MIL7u6O0ygUCoGPkKog1eFtqArv0Nd9+vRx+80SYNM2XnvtNeo1Q8wGeCcfgipPotPIbILm5v8EwlZCQgLefvttj1xxtREcHIxXX331gUiVhIQEbNiwwWOFLYB9ENvMDkkRkV3uJqnc4Ja/b1eg0WgwZswY2lbcku+Rwd/22LFjXTaxIoRg1izO44OkEMBYyxek2u8NAmJlf9uEhAR07dpV/p1WwcfHRyCq/QLWK0sMejD4ndeePXu2S87Zvn370tfpBcmwWi21fNp13M3nPDG7dOniEjFl6tSp9HV64XXoTOLTuIvKc5Bbyq62KpVKPPbYY6K36UpmzpwpaE+ePNmjhS0bISEh2Lp1q0AUzSw34HyeFhZ7Sw/XgNFiwamcYoGwNW7cOKxdu9ZjhS0bLVu2rLaSblBQkN2pMZ5AQEAAVq9ejVdeeQWBgewaOgMG+24dwc4L/4bBXPfDKF9XhDdOfiAQtpo1a4bt27dj7ty5Hi9s2ejevbvAZ/NCznXqyRQbG4t58+a5q2uSMnDgQOphl6MrQHoJm6Z4Jvsqffp279693gYr8Onbty+N/EkryUShvhgMwwgKA9RHw/w/Ij4+Pli3bp3g2V5aWoqzZ8/S9HhnMRqNOHfunEDY6tOnD/7xj3/IMt9rELc4jlb+fxghRPB3IYQEAOgLQA/gRNUvuhtCiEsnvHIhELeK0oAayjzXhKowrdptuZu+ffsKTE0JY4Xmzi9Q3z3p8DHyIQYtfK5+C1XxPfpe//79sWXLFjpI8mRUKtUDpcWnTZvm8edyYGAg+vfvT9t88UlyTADJ4LYvdwRMdYwfP54OTkgeAeSw6iiu3DbYibPcRvJV6dOnD02bIxYCckPmlAe9sCrkrFmz3JZmMWbMGDRuzKYLlAE4JXJ7SQBsrnrR0dEuq1jbo0cPKujrTCW4X+T+dSiL1Yxbuedo+5FHHnHJfuPi4mjlZIax4lbOuTq+UTc3sk/T1wMHDqxXRs4AO3CfPHkyALYAgasiQ6XA19cX69evx6hRo+h7+QYTzuYVo8Lq3BhCb2aFrbIKM33vySefxLJly+qNgXV1z4mRI0d6vDBXHYMHD8bu3bvRqVMn+t753GRsPv0Ryiv0NX4vqywPG0++L6iGOGrUKLz//vuIj5fOoN5VPPXUUwLfOxtLlizx+LGhvXh7e6Nfv360fSWfTa+9kselENen+1NtBAQEIDExkbbP515Hgb4YxUZ2wSUoKIj6bjXgfpRKJRYvXoylS5fSwjcGgwFnz5512qdPp9Ph7NmzAq/kyZMnY926dbIVKmkQtyphGCYFwH8BtADwbJV/XgPWBuljhmHEyZcN1EhCQgJVcNnUxOw6vsFBDFoo9GxFKrVajV69esnSR2dJSEjAzp07BR5CXtmXobn5P8BSszFoTShKsuBz9VsoDNzNZvr06Vi7dq3HpSLWRrt27WhUm1KpRPv27d3cI/vgi0zkLgFkChIh6Vx0T7t27WT1LaqJ8PBwgVhMbkkvwvC3OXDgQEmqpTi0f0LwxBNPcO3bhFNo5NjfdeHv6s77lUajEUSu/QrWM8sZdGBwnNeeM2eOy6IGNBoNJk6cSNvXs0+BYRw7jsndlwv+mzPmbw+85wjpBckwVLBDhkaNGmHo0KEOfV8MU6ZMoa/v5F1EhRPPGRs6UynuFXFlTvjbrk8sWrQIzzzzDD777LNqJ9CejEqlwosvvojZs2fT94qMFTiT67jApTNbcCqnCDoz++BSKpX4+9//jhkzZtQrL6P4+PgHUmPlTvuVk0aNGmHr1q2YNGkSfe9uSSbePvNJtQJXVlkeNp/ejRITe49RqVR4/vnn8eKLL9arcSAfX19fgfADsBkqDz30kJt6JA/88/RK/i1UWNj02ur+vb7Dr0R4LT8FmWVc9E7fvn3rTWThn4mJEydi/fr1NAPKbDbjwoULDhdoKysrw9mzZ2khMYVCgWXLlmHRokWyLqI0iFtCngGQC2AbIWQ/IWQ9IeQnAM+BTUdc5dbe/cFRKBSCh5qqyP7KGapC7rM9evTwiJTEqkRFReGdd94RHmPxPXhf+w7EpKvlm0KU+Snwvv49SGW4ulqtxksvvYSFCxfKVmJeLvz8/PDCCy8gJiYGzz33HMLCwtzdJbtITEykIePEREAyZZgQMMKoMHdEbdnghymTdImFH0PlNqvZlyvp378/2rRhs89ljd7SAeQOt+25c+e6fUI5atQoGomjg/Phyb+Dy+hs3rx5tWlDcjJhwgQqlhfrcpFb4r7qS1bGKoh2mjRpkksjD/r06YOYGLbsXYXFiLT8K3V8o2Zu554HUxll3LlzZ8TFxUnSR3fg5+dXbyKTqkIIwdy5c/Hss9z6a4nJjHMOpCgaLRacyS2GwcL+nl5eXlizZk299PdRKBT0nm2jPkYr8VGpVFiyZAn+9re/0ffulmRi+/nPYeGlWpeayrH1zMdU2PLx8cGWLVswbtw4tz9PxMJPMQeA3r1717uxbV306NGD/k6pxfdxtyQT1sp7bNu2bevNWNge+JYLd4rvIU9fWO2/NeBZ9O7dG9u2bUNoKFsm3Wq14tKlS4KqirVRVlaGc+fOoaKCTanwv5MAACAASURBVC3WaDR4/fXXXZKZ8ce6W4ikMnqrG4DdAHoCeB5AKwDbAPRmGMYxybIBh+GneykL7wJ2rrwri9Kq3Yan4evri9dee02QjqfUFcD72gEQY92+KKqca/BOOQpS+RAMDQ3Ftm3bXJb6IwfDhg3D1KlTMXbsWHd3xW4UCoUgRUSW1MRigBSz21Wr1S4XCvgkJCTQSQOxEoE4IxZyh4tiio+Pp6WBXY1CocCcOXO4ft0mbCK6xJBk7njbt2/vEVGmXl5eguitJDjuvaUHg5O89pw5c1wuIgQHBwuuy0v3f3E4eksq0vKvosTADhl8fHxcfn9TKBSCCJDbueec+luYrRW4k3eJtuuTn9EflSlTpgjEj2JjBS7ma2Gt4/etsFpxNlcLfWXEllqtxvr16wWRFfWNqguZcqW5uJqxY8di+XIuUvR2UTp+SGUL8DAMg4+v/Iemdvn4+ODNN9+kqcj1nebNmwva9cWU2xGCgoLQrl07AAAD4EYh5zPs6qrJchMdHU1tWXRmA7J4kVsdOnRwV7casIN27drhX//6F138ZBgGV65cQVFRUa3f0+l0OH/+PMxmNu3dz88PmzdvdlmhtwZxqwoMw9xjGGYOwzBRDMOoGYZpzjDMEoZhCuv+dgNi6dKlCw0zV5jKQPS1X0AAgAoDFGW57HcUCpdWk3MGhUKBhQsX4oUXXqCTP4WxlI3gMtac9arKSYYmLYm2W7RogR07dtSbVL4/GqNGjaIrbySHABInLPMFpEGDBrnd/FgQvZVCAOft4jisQu8pd5tU9+3bl0alECsBuS6xaFkuFEI9IWrLxogRIwTRW2dq//gDnIAwastdvofTp0+n0VtFuhzcLbhaxzekp8JiwpWMX2l7ypQpbrl+R4wYQdPvSg1FyC5Jc3gb6QXJMJlZlTcyMvKBqIoG3MPYsWMFEVx5BhNua2t+CDEMgysFpSit9NhSKpV45ZVX0KNHD9n7KidRUVH0dX1NxauJMWPGCEzUD6YcQ5GhBCcyL+ISryjRmjVrBF5d9Z0mTZoIRMq2bWuq81W/4UfAFhlKqn3/jwAhpFoRKzQ0VHD9NuCZREdH4x//+AcdH1qtVly+fBk6XfUZRxUVFbh06RKN2LIJW670VmsQtxrwKFQqlWDVgm+WXhNK7X3Ypoft27enKwSezujRo7F27VqaqqIwlcH7xg+A+UFvFGXhXajTuBpk8fHx+Oc//1nvTH3/SERERAgmBpJGb5mFqXqjR4+WbttOMnDgQBoqTwwE5L744yX3CYiB3U5YWJjbC0EQQoTRW3cIq/RItf1kAsKwx9upUyePWqFVqVSYNm0abf8GoMLO6C1jFa+tmTNnui2NJCIiQlAt8PL9X2EW4TflDNezTgm8tv7yl7+4dP82fH19BenMt3LOOvR9hmEEZvQTJkyotyl9f0SmTJkiiAJPLdEhT199db30Uj1yef/2wgsvPOBtVB+ZOHEijd5auHChm3sjPTNmzKCTQivD4Er+LRy68wv990mTJnlE9K+UaDQarFq1Cs2bN8e8efP+sIbjtsgte9+vz1R3TO3atfOYxb0GaiciIgJbt26lKYpmsxlXrlyBxSI0HGYYBsnJyVT4UqvV2Lhxo8vTxRvErQY8Dv6DWmmHuMUXwOrbQ75fv35Yt24dNVRU6IugufOLIB2T6LXQpByjAl5cXBw2b95cLyoi/tHhi04kjcBJH+4HIPcJiJn9xWNiYjxiVdbLy0uQK09uSyBu8bYxfvx4j6iG1KtXL5oaSawEJFmiwVdZ5TlSybx58zxuYDdy5EgqYJYCuGDn986Ay+D0hEp006ZNo4MwfUUZkrNO1vEN6SgzFuMmz2trwYIFbvWAnDhxIj3PsrWpKDdq7f5uYXkWtHo2hUSj0XiEyN6AkAULFggWWa4UlDxgMF9eYcaN4jLanjRpEkaOHOmyPspJTEwM9u3bh4ULFwrScP8oKJVKLF26lLbvajORq2MTSfz9/bFgwQJ3dU1W+vfvj8mTJ+OJJ57wuOekVFQn+AQFBVE/1z8STZs2feA9mydkA/WDJk2aYP369XScXlZWhtTUVMFnsrKyBJ5cK1eudMv8pUHcasDj4FcJUZTmVBvJRGEYKLUZtFnfxC2A7fMLL7xA26qiNKgqSwODsbLClpUN74yKisIbb7xR7yo9/VHp27cvjRQkegLkSLPdqkbynjK4GzNmDBViSQEBnKsMzFJcuQ2wUUOeMnEmhAhSQUiqNCmn/Kitrl27okuXLuI3KjEajQaTJ0+m7RMAmDoUWysYgQH9tGnT3F79yNfXVzDpu5F9Clq9fSaoYmAYBufS/gcLw6Z+tW3bFsOHD5d9v7XRpEkTQYRgav5lu7/L99oaMmSI21OjG3gQhUKBl156iVaaNlkZpPDSExmGQXJRGb2K4+Li8PTTT7uhp/Lh6+v7h17sa9OmTbXG22PHjv3DeIz9GalO3ImJifGY8Z6U1HSsDdQv4uPjsWjRItpOT09HWRm7cFJRUYHbt2/Tf5s4caLbvIIbxK0GPI7Q0FCuahkYKEuza/ysQlcIYmZLt4WEhKB169Yu6aPUjBgxQhAVo04/BVgtUOXdgrKcXTlXqVRYu3ZtvUm7/DOgUqkEZv6SpCaWAiSf3Y5SqfSoYgGhoaGC1EEx0Vv87/JTHj2BxMREutpEGAkqJ5YD5K7Qa8tTGT16NI00ygVwp47PXwencQYFBbldzLExcuRI6vNhZaw4m/Zf2c3l7xVep75WhBAsW7bMI6p8jRkzhr5OzbtMq3LVhslsRHrhddquTwU//mwEBwfjr3/9K22nl+pRXumtlW8wocDALhAqFAosX/7/7N15mBxV1fjx75lJJmSyTJYJCQnZwyIQICRsCSEkEFAM+5aXHVkEREQ29QUVwVdRcEEBQRYREBUE9Yf4Iojgy6IiiLiA7FlIAtn3TJaZ8/vjVvdUd3qbme6uul3n8zzzTHfV7cmpdHctp+4994p0TTrjj+nTp5e0zPijR48e6R7GKbVagypXz61cy0z8HX300Rk3Z999150lzps3L11AfsiQIZEOE4/+rMuYHCZOnJh+XL96Qd52daF1EydOjMWFRGddcMEF6e7IsqWF+hVzaAgVkD/11FNrtrCmzzJmTVwg7VW1Oyk8dG3fffdN35GPi2OOOSb9WOYJbO7EH9mcWVMs/DfjQEQ444wz2p+/17XaW+FeWxMmTIjFMNN8+vTpw0c/+tH08z8VaJu9/ogjjqBHjx4Viauj6urquPzyy9M1opauXZDRE6ncNm1p4ZV5f0g/P/bYY2Mz2ceUKVMyhml+sKpYyhLmL3+d1qDH8NixY6teM8N0zEEHHZS+4FBcggtg7pr2HdesWbPSNw6NX7J7bvXp08fbm7mmXXYyq1aTW42NjVsNz4/TDU1TOhHJuJmydOlSWlpaWLCg/Xr8/PPPj7Qcg7+ZAFPTJk2alH5cv2ph3nbhdeGEmI969uyZUcy6fvUiRF2xvqampsiKEpvCxowZk77wE5WMpE2HaWYPn3Ax6LjYbbfdGDt2LADS2rntlXmCtLrXjRkzJpbTQU+aNCmz9lZne2+tz0xYhr/jcRWuXfMmsCrP0MQlKHOCx/X19Rm9T+NgzJgxGUXy//H+H9mwaW2BV3Teq/OfYeMWl0gYNGgQ55xzTkX+nc7o1q1bRsJy7rLXi75m7rLX0o/jNDTa5CYinHbaaennC9a1sH5LK8taXIKyrq6OU089NarwTBcNHz6c2bNn0717d5qamrjoootscocasO2222Y8HzRoUESRVF52L7X+/ftHFInpqnHjxjF58uT08/fffz/da2v48OGRTw5lyS0TS+PHj08fuOs2rIDNLVs30jbq17QXOYpjDZuOOuSQQ2hqatpqeXiokImfcHHecHKqwxYHtbtwCc041pATkYykW2eGYoZfM2vWrFheOOfsvdWJXnnyVuYMiXvuuWe5QqyYESNGpG8WKPBqnnbhgvOTJ0/e6kQ9Dk4//XSGDRsGwObWjbwy76my/xuLV8/LqGX1mc98JnZ1EWfOnJl+vHDl22wuMIPkuo2rWLrW3YWtr6+PrG6G6ZiJEycycuRIAFpVWbhuQ3rdlClTbHZlz1144YVccsklPProozUzIUDSZZ/v13LZkexjotVw9Fu43EEqsQXuZljUo6gsuWViqWfPnhlD8OrXbl2pu2798nSh9UGDBtVEd96GhgauvPJKRowYQe/evRk4cCD77rtvRu8DEz/Tp09vL7S+QtxUc50QTowdfPDBsZg9MJdDDz00XbdFVnSwsPzK4DW4z3ucaopl23fffRkzZgwQ9FJ7p4NJuE0g77a/5pRTTilneBUV7unzd7YuLN+GZiS9wu3jpEePHlx++eXp5++veJMFK94q29/f0raZl+Y8kX5+4IEHcuCBB5bt75fL2LFj05/l1rYtLFjxZt624VpbkyZNsjvsnhARDjnkkPTzja3ttdXCy40x8ZCd3Mp1c7tWZCc8ok6AmK7Ze++9c3a6iMP5j32yTGyF69LU5SgqH162++67x7L3R2dMnTqV+++/nwsuuIBf/vKX3HDDDXaHI+aamprYf//908871XtrS1CzKxDnpE/fvn2ZOnVq+nl42F0x4f+bqVOnxnqWKxHJSCzL2wKtHXj9u4Jscds7atSojJlg427q1KnpE5clQPbg8DnAquBxXHsZpkycODGjNt7f5v6eza1dLI4XeH3hn1m7cQUAvXv35pJLLinL362EcIJj/vI38rabH0puWVLEL7m+h/X19RkzZhpj4iH7/CfO50PGhDU0NHDGGWdkDI8+/PDDYzFRgCW3TGyFk1v1a5dstb5+7eL04zjW7DHJkjFr4lwhT5mivGRheyJk+PDhsS/gnDEUc36J26uZheR9GFoxY8aM9HA72ShuW0uhmTNCzp4926s7lY2NjRl34F7LWh9+PmPGjNj2Mky58MIL0z2QNmxey78WPN/lv7l6wzL+88GL6efnn39+7CaACJsxY0b68Yer57Ilx9DEdRtXs3K9O7Z269aNAw44oGrxma7bcccdM97nuro6Tj75ZHr37h1hVMaYXBobGws+ryWVnq3YVN/JJ5/MY489xoUXXshjjz3G5z//+ahDAiy5ZWIsfHFft24pZE1fXhdKeKUKPxsTlf333z99ASHrBVZ07PXyfnsiZObMmbHvibjXXnulkwXSIq57TzFLgra4YqLZM0DFUbdu3TJniCx1aOKizPppPvaACSe3wv18FM14Hodu6MX07duXiy++OP387Q//lk7idIaq8re5v0eD49L48eOZNWtWl+OspKFDhzJ69GgA2rSVD1fP3arNolXvpB9PmDAhdrXDTGEiwjXXXJNxwXHuuedGHZYxJodtttmm4PNaEvdzWtM5jY2N9OrVK1YjjCy5ZWKrubk5PXOItG1BNoSyBZtbqNvoCht17949PXubMVFpaGjI6OVQcg8fgM3Aovan06dPL19gFdKtW7eMOEuZNTHcJlynLO4+/vGPp3smyfLSEpd1b7cfXmfNmpWuUeaTiRMnprf7Q2Bl0D1vMe1l1hobGzN62cbZjBkz0glVRXl57pOdvps8b/nrLF4zD3DDvi699FIveuZNmTIl/Xjhyne2Wh9eFm5r/NKnTx969eplyUljYiy7ZpFNHGVM18X/TMwkWrj3Vv3ape2P17U/Hjt2bOyHxJhkCA8HkfdLH5ooiwRpc4mfsWPHpme8irtwbyR5X6CtQOO2zJpiPvVk6tevX2Yi790iibx1IB+6NiLCkUceWcnwKqaxsTFjFto3s34D7LPPPt7sf0WEz372s+mk6rK1C5m77N8d/jubWzfx6vxn0s+PO+44b26whKfvXrTq3YzkXmvbFhavnpezrTHGmPIaO3ZsumbRyJEjvbwJZkzcWHLLxNoOO+yQfly3fnno8bL04/CsisZEaeLEiemuuR0ZmhgekuhDr62UXXfdtb135WaBpQUaLwPZ5LZz0KBB3g0lDk97LPMLF5YP91DbZ599vJ7JdZ999kk/npv1O3u9D0aOHMns2bPTz//5/nNsCWbdLdWbH/yVls3rABg4cCBnnXVWWWOspI985CPp4dMtm9eli+GDS/a1qftgjxgxgiFDhkQSozHGJMHgwYO58cYb2X///fna175W00P3+vXrF3UIJiEsuWVibdy4cenH4YRWONEVbmNMlLp37545NHFhCScqrUBoMtBp06aVP7AKEZGMoUuFtjfca2vKlCnencSNHz8+fbEvmyXjPcugmTNCxnnWy1KMHz8+/dj16VHm51nvi1NPPTVUXH4Nb3/4t5Jf27J5HW988Nf083PPPderoV/19fUZw0gXr5mf8/Gee+5Z1biMMSaJJk6cyAEHHMDw4cOjDqWiTj311PTjCy+8MMJITK2z5JaJtfBQj7r1KyAYQhFObvkyHMQkQ3goT0nJrcUgre2zJPoyJDFlq2RerqGYmvl/4eMMbHV1dcycObP9+dw8h8+VIGvctvbs2ZOpU6dWI7yK2WGHHejRowfg6mwtBdYH6/r27evlCXljYyNnnnlm+vnri/7Cxi0bSnrtvxe+kO7pNXr0aA477LBKhFhRe+yxR/rxktXtCa0lltwyxhhTAePHj+cHP/gBxxxzDMcff3zU4ZgaZsktE2uDBw9OT40rrRthywZAkZZV6TZjxoyJKDpjtrb33nu3Fx9fJbCucPtw0sfHGjd77rln+3d0ncDaHI3WButwiQVfL5wzemF9QM6hieEeagceeKD3sx9169Yto/bhe6F1u+66qxdF1HM54ogj2H777QHY3LqRNz94qehr1m1czbtL/pF+fv7556frpfgk/P1bunYBAG3axvJ1i3K2McYYY7pCRNh1110ZN26cN5MJGT/5eVZqEkNEGDFiRPp53YZVsKUFCaZfb25u9mpIiKl9jY2N6RnZwBWLz0sz1/s4O1lDQ0NG0fFUIfWw8LIJEyZ4WzR15MiR6f2RtIqbQjBLdnKrFoSHfi8MLQ/XRPRNt27dOOecc9LP31n8dza3bir4mrc+fAkNjj277747++23X0VjrJRx48alE/DrN61mS9sm1mxYRmvbFsDVxGtubo4yRGOMMcaYDrPklom98DCtug0rqdvUPnwknPgyJi7CF725kj1pa0A2uPW9e/dmt912q3RoFTFx4sT0Y1mcI7kVWhZu66OCNcbWgqx2yxoaGpg0aVI1Q6uYUaNGdWi5L6ZNm8awYcMA2NTawntL/pm37aYtLRm9tk455RTv6saldO/ePWM4//qNq1mxvj1Ta5O0GGOMMcZHltwysReu6VLXsgo2W3LLxNvee+/d/mQJ0Ja7XTjpM2HCBG+7amckrBaTWXdLg2WBcK82H2XUGFuUWWNMPmh/P/faay969uxZzdAqZvTo0R1a7ov6+npOOumk9PM3P3yJNs39ZX1nyasZtbZ87bWVEu51t27TGlasa09u7bTTTlGEZIwxxhjTJZbcMrGXurMOIBvXIFs2pp8PHTo0ipCMKWj48OEMGjQICGbWW5G7XbhXl8+9fEaNGsWAAQOAYHtXh1auDpYB/fv39z4hsssuu6SHQktLZo0xWdL+fu67777VDq1i8t1ESNWs8tnHPvYxmpqaADdEb9HKd7Zqo6q8s/jv6eezZ8/2ttdWSrh31oZNa1i1YWn6uc1AbIwxxhgfWXLLxN52222XfuySWy051xkTFyKSkazKNVQvu0eTz8mtVKHQ9PNlkvPxbrvt5n1SoL6+PmO2uXRCK+v9rKWC3H379t2qMP6AAQPSsyj6rEePHsyaNSv9fO6y17Zqs2TNfNZvchnbvn37cvDBB1ctvkoJD/ffuGU9a1qW51xnjDHGGOMLS26Z2Av3zqprWYNstuSWib+MIutLcyR0VoFsccubm5u97wWzyy67tD9ZTs7HGW08lpG4SiW0VoNscu9nU1OT9z3UwkSEbbfdNmNZ9nOfHXbYYenHC1e+w6bQDRTITHjNmDHD2wkRwsL7m/UbV7Nhs+uCWF9fb8dVY4wxxnjJklsm9pqamtIXE9K2Gdm8Pr1uyJAhUYVlTEHjx49vf7KMzDpUZCa8xo8f732PpnDiKl/PrVpJbu2+++7px7LCbZ8sl4z1dXW1dXit5eTWqFGj0nWm2rSV+cvfSK/b0raZ91e0Pw8nwnw2cOBAGhsbAdDQzmnYsGHe1v4zxhhjTLLV1tm3qUkikq5fFNbQ0ECfPn0iiMiY4oYOHZq/DhW4hFfA11kSw3baaaf2BN1qoBWX0Au2W0RqplD12LFjqa+vB0DWitvWUF21WtnOsKlTpxZ87rtDDz00/XjByrfSj5esns/m1k2AS/zUSoJWRDLqWabkWmaMMcYY4wNLbhkv5EpuDRo0yPveLqZ2FapDlf28FpJbjY2N6SHEgsAaoCV4jEv2pXqK+K5Hjx6MGTOmfcH69h5cUJvJraOPPprbbruNI444gjvuuCMjGVQLpkyZkn68ZM18Wtu2APDBqvcy2tTSMSdX77vBgwdHEIkxxhhjTNdZcst4obm5uaRlxsRJRi+P8IyJm0DWuYvk7t2718zsZOGEj6wS2JB7XS0IzzbHBmBVnnU1QkTYZZdd2HnnnTN76dWIoUOHputQtbZt4dX5z7Bo1XsZvbj22WefqMKriHw3jYwxxhhjfGTJLeOF/v37b7UsNeTLmLjaYYcd0o9lZSgZsLL94ejRo+nevXsVo6qcjCLqq8hIbtVSgXVwdZpSZLUgre3F5HPtr0z8hZNXby9+hQUr3mT9pjWAGwYfniWzFuTquWXJLWOMMcb4ypJbxgu5Lhb79esXQSTGlC6c3GIl0OYehhNdGW08F05gyRpBWiTnulowYsSI9iehXlsjR46sfjCmLKZPn5533QEHHECPHj2qGE3lDRw4sKRlxhhjjDE+sClxjBdyJbesd4SJu/79+9Pc3MzSpUuRNoG1QB8yem7VypBEyCpGvRbYmGddDciXxBo+fHiVIzHlsscee3D99dfzj3/8A4CePXsyfvx4+vXrx+GHHx5xdOWX6waR3TQyxhhjjK8suWW80Ldv35KWGRM3Y8eOZenSpe7JamC7oB5VaH2tSBWUB2AdGcmtjHU1YPDgwdTX19Pa2pqxvNa2M2kmT57M5MmTAZgzZ07G8NNa09TUVNIyY4wxxhgf2LBE44U+ffpstcySW8YH4R4+siZIaq1pX19LF899+/ald+/eAK4GVTAMs3fv3jX3fa2vr885qYXNNmd8YcktY4wxxtQSS24ZL+S6MM6V8DImbjJqM63GzZQYFB/v27dvzV1MbrfddiUtqwW5ElmW3DK+GDJkSHqGSIDdd9+95uqKGWOMMSY5bFii8UKqN0iYJbeMD8LJLVkjGUP1hg8fjojkeJW/mpubeeutt7ZaVovGjRuXrs8EbkY9KyhvfFFfX8+tt97Kc889x1FHHcWUKVOiDskYY4wxptMsuWW80KtXr62WNTY2RhCJMR0T7hnBWqAlz7oakSuRVavJrdNOO43W1lba2tro06cPH/3oR60gt/FKv3792G233WpqeLQxxhhjksmSW8YLPXv2RERQ1fSyXAkvY+JmwIABNDQ0sGnTJmSzwIb2dbU4XC9Jya2BAwdy2WWX1XzhcWOMMcYYY+LOam4ZL9TV1WUM76rFWkWmNtXV1WXUYZK17cMQazG5NWDAgJKWGWOMMcYYY0y5WM8t442rrrqKhx9+mKamJs4++2waGhqiDsmYkgwePJj58+e7Jxsyl9cam4HNGGOMMcYYU22W3DLe2HnnnbnqqqtsCJDxTr4kVlKSW7lmOzXGGGOMMcaYcrFhicYYU2EDBw7MubwWh+vlSmRZzy1jjDHGGGNMJVlyyxhjKixXEquxsZGePXtGEE1ljRgxgkGDBqWfDxo0iOHDh0cYkTHGGGOMMabW2bBEY4ypsFw9t/L15vJd9+7duf3223nhhRdQVaZMmWL18YwxxhhjjDEVZcktY4ypsFw9t/r37x9BJNXR3NzMkUceyZw5c2hubo46HGOMMcYYY0yNs2GJxhhTYVaHyhhjjDHGGGMqx5JbxhhTYbmSW3369IkgEmOMMcYYY4ypPZbcMsaYCsuVyLKeW8YYY4wxxhhTHpbcMsaYCuvWrRvDhg3LWGYzCBpjjDHGGGNMeVhBeWOMqYIrr7ySBx54gP79+7Pjjjsyc+bMqEMyxhhjjDHGmJpQc8ktEdkBOBY4DNgBGAysAP4MfFdVny7w2jOATwG7AK3AK8CNqvqbSsdtjKltEyZMYMKECcyZM4dRo0ZFHY4xxhhjjDHG1IxaHJZ4HXA9Lqn1W+BbwPPAx4E/iMjFuV4kIjcC9wDbAXcA9wPjgUdF5KLKh22MMcYYY4wxxhhjOqrmem4BjwPfUNVXwgtFZBrwJHCDiDykqotC6yYDlwHvAHur6opg+Q3Ay8CNIvIbVZ1TpW0wxhhjjDHGGGOMMSWouZ5bqnpPdmIrWP5H4BmgAZictfr84Pf/pBJbwWvmALcAPYCzKhGvMcYYY4wxxhhjjOm8mktuFbE5+L0la/mM4PfjOV7zv1ltjDHGGGOMMcYYY0xMiKpGHUNViMhI4A1cofjtQ0MPewFrgbWq2ifH65qBJcBiVR2c52+fB5wXPN0p+HeqrRlYGsG/G4WkbGtSthNsW2tVUrY1KdsJtq21KCnbCbattSop25qU7QTb1lqVlG1NynZCNNs6UlUH5VpRizW3tiIiPYCf4IYXXhkeegg0Bb9X5Xl5anm/fH9fVX8I/LCrcXaFiLykqpOijKFakrKtSdlOsG2tVUnZ1qRsJ9i21qKkbCfYttaqpGxrUrYTbFtrVVK2NSnbCfHb1lgOSxSROSKiHfi5v8DfqgfuA6YAPwdu7GRYyejiZowxxhhjjDHGGOORuPbcegdo6UD7hbkWBomt+4ETgAeBU3XrcZipnllN5FasrRcGkAAAIABJREFUZ5cxxhhjjDHGGGOMiUgsk1uqenBX/4aIdAMewCW2HgBOV9XWHP/WOhFZAAwTke1UdVFWkx2C3292NaYKi3RYZJUlZVuTsp1g21qrkrKtSdlOsG2tRUnZTrBtrVVJ2dakbCfYttaqpGxrUrYTYratNVlQXkQacD21jgLuBc5S1bYC7e8FTgM+oao/ylp3LfBF4FpV/XLlojbGGGOMMcYYY4wxHVVzya2gePwjwOHAXcB5hRJbwWsmA8/jhkPuHZpJcRTwMtAL2FlV51QscGOMMcYYY4wxxhjTYbWY3PoRcCZuSspbyV0I/hlVfSbrdd8CLgXeB34BNAAnAQOBT6vqzZWL2hhjjDHGGGOMMcZ0RixrbnXR6OB3M/ClAu2eCT9R1ctE5B/ARcB5QBvwN+AGVf1NBeI0xhhjjDHGGGOMMV1Ucz23jDHGGGOMMcYYY0xy1EUdgDHGGGOMMcYYY4wxnVWLwxKNMR4QkUHASKBRVf8v6niMMSYpbP9rjIk7EZkFzARagd+q6u8jDskYQ7zPIWxYoodEZHtc8fvDcB+sbVS1W2h9f+ACXDH9bxSbLdLEh4g0A9Np32FcG3FIZSciRwLXAHsEizTH5/enwdPjVHVddSM05SQi44FDcCenv1PVNyIOyRQhIv2A3YE1qvpK1rrtgO/TfsHxGHCZqi6ueqBlZvtf2/8aEzfBdzZ1vt9TVQ8OreuF+y6rqv4pohA7TUSOBW4EnlDV87PWfRv4TNZLvq2qV1QrPtN1STiupiRhW304h7DklmdE5BDgIaAvIMFiVdX6rHZ/ASYBh6jq09WNsutEZCbwc+BxVT25SNtHgINwXyLvthVARLoB3wAuxM3UCUD4fQ12GO8AjcBoVV1U7Ti7SkQ+D/wP7Z9dyP35fQQ4Cpitqg9VMUTTQSIyA7ga+LOq/nfWukuBb9L+frcBl6rq96sbpekIEbkM977dqqqfDi3vBrwC7ELo+AO8BkxU1U3VjrUcbP+b7P2viPQErsD9X1wXdTzlICJ7AmOCp+9lJ6l9JCIHduZ1cetVUCoRGQ48AuyVWkTW9zXYd70DbA/sqar/rHqgXSAi9wCnAaer6k9Cy/cCXgqezgM2AeNwx5uDs2e895WICDAQlwiZF3U85ZSU4yokZ1t9OYewmlseCQ50vwCagEeB44EVeZrfjfvwHV2d6MpuNm47f1qsIS4J1i94ja8eAi7B7RT/DWzJbqCqK4AHgjZHVTW6MhCRfXE7xS3AZ3Ezmn6Yp/n9uM/vkdWJLjoi0hr8bPWee+IEYBowJ7xQRHbAHezrcCemG4B64DsiMqHKMVadiNwd/NwVdSydcGjwO3v/exKwK9CC+y5fDazGJbvOq1p05Wf730yJ2f8GGnF3oq+JNoziRKQuuCDOt/5YEXkXeBn3uX4IeElE5ojI8dWKs0KeAZ7u4M8fogi0q0SkEXgCmAgsAG4BtuoBoapbgDtx31fv9kvA3sHvp7KWfyL4/UtgjKruiPs/EODcKsVWMSKyV5AAWIXbD7+btb6/iNwuIreJSEPOPxJ/NX9cDan5bfXpHMKSW365FNdj60FVPVpVH8FdNObyu+D3AVWJrPz2C36X0s06dVDcv0KxVJSInITb0S0GJqnq7sDyPM1TGfBZ1YitzFLdy7+uqjepar5tBPhj8HvvAm1qhYR+fDQ5+P2/WcvPxSWz/og7CPbHJefrcHe3at2ZwBnBb9+MC35n9wI4EXfn/Muq+kVV/RrwSdxn18sLZ9v/5pSk/a9vtgDv51ohIufjPqMjyTyuCDAC+LmIfLJKcVZK9nYV+/H1OudTwE7A34CPqOrFwNo8bX8d/D40z/o4GwRsUdUPspYfytalVb4W/PbyXD9FRE7DXdscDfQmx/lfkAgZjTuPmlntGLsqQcfVJG2rN+cQvu70k+ow3M7+i8UaquocYCNu5+ij7YH1qrq0WMOgzXpgWMWjqoyzcO/rFSUMHXgxaDu+4lGVXyrRenOxhqq6DHci5+t72hE/Dn7ujTqQTtoWV3sp+4Lro7jP6rWquk5VNwNfCNZ1aniJh3xNWjYDa1V1Tdby1Pv2k9CyX+He512rEVgF2P43S8L2vz7aap8iIuOA7wbr5uIuincLfs7F9QwRXM/ZkdULtXxUta7QD64H/2G4C6vlwLRguY+Ox+1rLi2hZs2/cEnPHSseVfn1IytpJyIDcTdYVqrqi6nlwTCudcB2VY2wjETkI8AdQHfge7jyMfmuc+7F3x55STmuQnK21ZtzCJst0S8jgQ2q+laJ7dfihvb5qB5Xn6dUbUDPCsVSaal6Cg8Xa6iqG0RkFe5ul2+2xRWoLpqwDGzG3dWqaap6VtQxdNEAYLWGCjiKSB9csmMd7XdwUNV3RKQFl7yuaR5fVAFsQ1avYBHZCXc8eTNcK0JVN4nIClyvYh/Z/jc3r/a/InJ6F17uzXYW8CnccJe3gf2y7qq/JiK/xPUWGYcbQnxV9UOsLFVdDTwpIr/HJd3/n4jsparvRRxaZ+yEu2n0fLGGqtoW7Jf6Vzyq8lsLNIlI9+AGGLRfROcaubE5xzKfXIr7nt6iqpeAK02Rp21qSK2PPdWSclyF5GyrN+cQltzySxsu6VOUiHTHXYhk33n3xSJgjIiMU9W3CzUM7lj2xt2t9FETsEpVN5TY3teL5vVAbxGp0yIzeIpIX9wdvSVVicx0RQvu5FRCCa7JuDuOf8nxXm/AJU9MfC0GhorIkNBwkUOC3y/kaN8TVzvER7b/zeLp/vce3B3xpDoYt/1X5houoqrLReRzuALlB1ODya0UVVURuRJ4HTfS4RNFXhJHPXA3s/MlPrL1wo3W8M1/gH2Bw2kfXnkS7rP8bLhhUIesiaz6VJ6ZQTDcslhDVV0oIutxQ4p9k5TjKiRnW705h/D1Pzip5gM9gsLyxUzHJS8LJoZi7Lng95UltP0cOQ6EHlmBSw4UveAXke1xPSQWVzyq8nsTl5zdvYS2x+GSI69WNCJTDm/jjiXTQsuOxX0nnws3DAqjNpG/CKWJh78Gvy+F9EXF+bj3NKPwr4gMwyW3vJv5J2D73635vP/taE0mX4cOZxuJ6+nzeIE2jwdtxhVoUxNU9Q3cZBfe1SsKLMZdSPYr1lBE9sDdMMpZiy3mHsF9/+4Ukc+JyHdxya022usTpewdtPWxJ17KUGCdqpb6Xm3Az1EpSTmuQnK21ZtzCEtu+SV1UVGwIGgwrfX1uAuRQic6cfYD3BfjbBH5Wq7ZQkSkQUS+Dpwdeo2PUl/+aQVbOan3/i8ViqWSHsW9p58v1CjoiZf6/P6qCnGZrnkM977eJSInicgltBdRfySr7QTccaempryuQbfj3tPLROR13EnNrri7cNnv6fTgt1dT0IfY/jfE4/1vqofhscVqM+Wo1bRtlIGXSQNueHhLvgbBupVAn6pFFZFg9EJP/Bz+A+09ZE8soe1VuO/rH4s1jKGbgX8AA3EF4y/G7ae+r6rZPbRSN83+r6oRltdGoKHQjKcpwbVcP/zsFZ2U4yokZ1u9OYewYYl++Q6uVsLlIvKWqv44u4GITAZuAvbE1bu5tbohloeqvigi3wc+jeuZdY6IPIkbeqjAKNwduYHBS25R1VJmVoyjn+K25ToReVZV1+dqJCIn0t5L7b4qxlcuqffzBBHZQFa3bBEZA8wGrsD17nkPuLvaQXZUF2u9ZFBVH4vKfxs3K+Bo3DTH4A6AP1fV7ITHUeTo0eULEdkPt0/9k6p+qkjbO3G1GM5T1ZeqEV+5qOrvROQa4Eu42i/git6ekqPr/cnB76erFF652f4Xf/e/IS/jhjbtRcdPqGthOOM8YHTW8PBctiH/rHu15Ghc0W4fezMB3IbrwXSNiDynqq9lNwh61N5Ae/H526obYtepaouIHABcgqsttRL4jar+NNwuuME9Dfc5f6LqgZbPHFwx8R1wN40KORzXU2ar994DSTmuQnK21Z9zCFW1H49+cLPetOG6li/E1btpxfWemBc8Tq3/r6jj7eK21uG+PFtC2xT+acMVrPsaUBd1vF3czj8H2/QqbvjP0uD5JFy9iCdC2/xk1DF3YVv3xXXhzX4v12a9r0uAPaKOt8RtyvXZ7MzPlqi3pQv/B8OAO4F/4wrgfgHoltWmAde7og04OOqYO7md3wveq9kltD0n2NZvRx13F7Z3BHAC7sStKcf6BlxNmy8DQ6KOt5PbaPtfj/e/oW37ShD7bzrx2oGp/XjU21FCrG24G5d3Z/2kzv+GF3jtoOD1b0a9HRX6v2kAxuLKWawM/j9ujzquLmzPHcH7tQb4GW6YZSvu4vFeYFnoO/utqOO1n5Le0+uD9+uW0LJF2fueYJ/0TvD+Xhl13J3YziQdV5O0rV6cQ0gQrPGIiByN68o7NE+TRcCFqvrrPOu9IiI74HqGTAaGBIsX4bpt36Oq70QVW7mIyLbAb3A7wnxfSsF1Zf245igY64tgGvIbgWPYemi04oqKXqaezHAkInMo051/VR1djr9jKkNEXgV2A7bX0IyBedpuBywAXlXVCdWIz3SO7X/TvNv/pojIkbgeW4tUtUPTj4vIQNzJuKpqSZP2REVEchXyVdznU4GLVDVniQYRORb4BfCoqh5VuSgro8Cscjmb4/a/+6rqwgqFVFEiUg98C9dbIjWMLbx/Sr3n3wGuULugiz0RGQy8hZsA4Fpcz/c3gW1VtT4YingM8D+4OnpLgXHqZgL1SsKOq0na1tifQ1hyy1NBPYGP4abMHYrruvoBrtfEo6rq46wpiRa8p+fhenyMJ3On8RrwQ+A2Vd0UQXhlJyL9cd3Qw5/fF1TVpxm6TIKIyDKgp6o2lth+A27q5Fqo6VPTbP/r9/5XRJpwQ9EA7tMiszn5SkR+VKTJy6p6c57XPoy7IPlvVb2+7MFVWJ7EXi4bgIeBL6jqggqGVBUisituvzSFrc/371BVHyd+yElE+uCGFqeOmYuBV3xM7uQjIrNwSebuuNEndbj39D/AGFwPRMHV55qlqk/l+VOxl6TjapK2FeJ9DmHJLWNiSER643qp1QMfqurKiEMyeYjI7sBmVX096ljiIrizkz45VdW5UcZTLsG03JtUtegMVkH7lUAPVfVxtiMARGQIbuabSWRecLwEPFKsB5uPbP9rapGInIr7TD+tqt5N6iEixQo2b8ENmXlTVbdUISRTJiKyJ3Ad8FG27g3Shpsc60uq+kq1Y6sEEdkHNwJnUp4mrwDnq+pf86z3TpKOq0na1jiy5JaJPRGpAybiuug2qp9Ft02NCu4mZwyFEZG7gZWqeml0kVWXiAzF1do6ifaJHlKW42qGfENLnwI7doIhqMNxdW0KDnURkWHAfGCBqg6vQnhlFdyF/DpuSExq8pnsoTFbcCfoX6iVu5HGGGOqR0TOwhXD70b7MSaXLbiEj08TXRQU3BzdagSOejYJjTFxYsktE2si8mngaqA5tSxcEyPoFvks7qA42cdxzCJyYPDwX6XEH8zY1qCqPk+HXDOC5NYHqjq00LJaJiKHAj8H+pL/5FRxhXFnq+rj1YqtnETkZ7gC69er6lVF2n4NN2XyI6p6fDXiK5fghsJvgMNw7+cG3Gx0qSE+w3A3HHri3tcngY/5WPPF9r/GGBONoAfTC7jeWm/hZn/8A+5Yo8D2wAzgUmBnXC+uyar6YiQBm5Ik6biapG31hSW3PCQi44ATgd2B/rhx2/moqh5clcDKTERuBi7AXVytBnrjPrP1We1+DJwKnOVjr64gEaLAXNz4+oLT/orIImCQqnYr1C6ORESAs3DTxaY+v4W2Q+O+ncFQtTZV7R1alpjklojshOtCvw2uh9ZttJ+cgkuETAc+iUtStwATVPWN6kfbNSIyE/gdbkaYT6nqD/O0+yRwC27fNUtV/7d6UXadiHwKN+2z4grb3qCqa7La9AYux918EOBiVb2l2rF2le1//d7/5hP0ni0HVdWzy/S3TJnV6hD4MBGZTGnn+6jqtVUJqkxE5JfAUcAzwOGq2pKnXQ/gt7hziV+r6jFVC7KMROR0YIOqPlRi+2OB3r5d2yTsuJqkbfXiHMKSW54JegNcgbvLUaj7bkrsZ//JRUQOA/4X19PjdFX9dbBD2DZHcivV1rseErBVkdTVwEmq+rsC7XP+P8RdcDH8W1xR1FI+u+DB51dEXgN2wr1vvwiWJSm5dT9wMvAPYGa+YpIi0gz8Hldo8wFVPa16UZaPiDwIHI87mfk38CjupEaBUcARwK64z/jDqnpCNJF2noi8BEwAvqiqXyvS9r+Br+KK/k6sRnzlZPvfgmK//80ndMFR8kuynqdnIPT1/yBbMBPbFbhtui7qeDorCUPgAUTkY8CtwIhSX+PbZ1VElgADgF2K3fASkZ1xhbmXqeqgasRXbrnKWBRp/x6uDIJXiZCkHFchOdvq0zmEJbc8IiIX4uqbAMzBXSh+iBuHnpeqfqWykZVfcDfnSOBSVb0pWJYvudUXWAm8q6rjqh5sFwU7xhW45MA03Pt5iaremqe9rzvGG3Fdy1uBB3A9YEr5/P6x8tF1nohcB1yFuxhaBqzFJTlacTWXSqWqOrbsAVZY6vOIm3K9YJ0IEdkbNxXyh6q6XTXiK7fgAvEe3PBE2PoCOnXQ/xlwtqpuqFJoZSMia4EeQH9VXVukbW/c/mtjuPeiL2z/6/f+Nx8RuQf33TwK6IfrMfoykEp4hIfWrgD+X76/papnVTLWahGRgcASPE7YJWgI/AzcdzT1Pr1Nad/X6RUOrayCnu8bVbV/ie1X4IZ09apsZJXR0RufQXJrhG/f16QcVyE52+rTOYQltzwiIv8EdsFdWJ2rNTrVNWRcMPdLDYcptEMIZiXr7uMBL3WwwxXMvwM4HXdydgvwmew6Nh7vGOfi6id8Ot9O30dBsuNB4ONd/FNeXnCIyAbcDIJNJbZfjfuuejuDIKQvPj4BTMbNiqMEUyEDd6nqM9FF1zUisgz3eWwu2ti1X4o7n8juRRF7tv+tXSLyAK53z/W4njyrs9b3AT6H6wX0M1U9pfpRVo/vya2EDYH/IzAV+CvwX6r6bsQhVYSI/Ae37+1V7JpGROpxNw/nqurO1Yiv3DqR3FqGm0jLq/OlpBxXITnb6tM5hFfdHA2pXkmX1nJiKzAAWJVd56WANtrvcHlJVTcDZ4rI28BXgE8BY0XkpGK9JzyxLS7Df2fUgZRT0DPniODEezzQC/gRsAq4JMrYqiSViC5VXfAar6nqH3AXVrXoX8AUERmoqssKNQwumPsBz1Ulsgqx/W9tEZFzcYmta/INwQvOL64WkY3ANSLytKom4v/HU1/EJbbyDYF/A/iDiNxE+xD4qwEfh8DvhbtAPrlWE1uBXwJXAkcDjxRpezSuR/HDlQ4qDkRkf1xNo/eijqWzEnBcTUvAtnpzDmE9tzwiIguBbVR1QNSxVFowDr8/0DPYYRQaltgMLAYWqur2VQ+2i3LdyRGR2cDduAP5v3BFCucH63zN+r+LG+ZUUvdznyWs5lZq4oeZQcKnUNuDcTPr3ayqF1cjPtNxInIibljl91S1YIJWRL4LXIyrM1FSkdw4sf1vbRKRP+OGHQ4odpMs6MG1HHhZVferRnydJa4gdWf1xpW28LXnVmKGwIvIcqBOVftFHUslBcPaX8L1tDs+X49ncTPSPYI719/Hl2SBiJwBnBFadBCwCdfDO+/LcDeMdsXdtL9TVT9ZqRgrISnHVUjOtvp0DmE9t/zyIjBLRJpVdWnUwVTYv3Fdsvem8EEA2u/KvVzRiKpIVX8mIvNwd7XGA38RkaPV7+mPfwecJyI7q+p/og6mwr6C6z6fBNcBxwF3ichhqvpmrkYisgOuy/YiXAFyE1Oq+qCI7AVcISJNwHXZvQdEZDSuJ8UZuCFf3iW28rH9b03YmRJ7f6vqmmC4tA9Dne6hY4Xya0k/YG2xxBaAqv41qB3oa3LodWCSiGyjeWYQrBHH4oaXfhl4SkSep32oqeKGQU0HDsD1hr8dOFZk63JrGs8ZBUfhElphDTmW5fMGcE3ZoolQjR5Xc6rRbfXmHMJ6bnlERKbgpsu9WVU/G3E4FSUiFwPfxXUt/6iqtuXKdoubIvl3QCNuVsWfRBJwFxTq5RNcQD6GO+negKvx8138zPqPwN2h+zvw8VSPPOO34I7qGOA7uCEjD5H75PQEXA2US4GcwyxU9f+qEHKndbbXRExPuvMSkVQPvAm4ws3gJkcIv6fDg+WrcN/pXFRVD65UnOVg+9/aFCSrGnHv1fIibQfgeoSsV9W+hdpGTdpngSx1tqpcfO259S7u/Sxp4oogubVYVcdUNrLyE5HTgB8D59XyUFnJnNVUyJ+4LbQO3Gc6dh02RGQamYmsL+NufH6rwMvacLPu/Qt4RlVbKxZghSTluArJ2VafziEsueUZETkHV6TuR8D1qjon2ogqQ0R6AP8ExgJPAd/GHeibgcHA7sBsXK+B7rgv2yQfa5EVG8IW9Jx4GJiBO7gr7rvr1Y4R0kMFHsTNZPQt3I6y4J11VZ1XhdBMJ2WdnHZFLE9Owzq5rbHfrmySObV1V8T+Itr2v7W5/xWR54D9ge+XMLT2O8BngD+p6pRqxNdZQXmKwcBxqvqrDr42VcIh9t/LXJI2BF7cjJ8n4Gbd/VnE4VSEiMyhTD0RVXV0Of5OJSWlZEXCjqtJ2lYvziEsueUhEfkc8HXcF2Q5hT9YqqpjqxJYmQXDmJ7AzUBR6G7OO8Ahqjq3WrGVUykHOxHphuu6/Ylgka8np31xQ9IuorQTGu8SA2EiMhY4EZeMHYBLxOYT+14uuZQxEYKq1pXrb1VCCSfiTbQPg1kHLAU/TrrDROTL5fpbqvqVcv2tSrD9b0He7n9F5BTgPtx23kvxobXgQe9vEXkUOBz4H1X9Ugdf6/tsiYNxNzJbgGJD4H+Hq3czQVUXVy/K8hKRa3Cf0XkUv5BUVT27GnF1hogcCbSo6hNRxxIVERkJtKrq+1HHUkkJO64maVu9OIew5JZHxE2Dey+ux1KpXdK9/AKlBBnvq4GzcMmBsNW4gn3XqeqKasdWLkHByQ2q+mAJba/AndiiqtMrHVs5BXeNnwE+QgeGVMQ94ZFPkCC4Gjc7YCnb6/V31TjBhdXVuDvuZ5byvTbRsf1vYb7ufwFE5G7gTNpPwvMNrRXgXlU9s8ohdpiIfAWX7Pitqs7q4Gt9T24lZgg8gIicB3wT6EPh72xqmGqs39cgCbBIVYeFlv0BWKaqJ0QXmSm3pBxXITnb6tM5hCW3PCIilwE3BE+fxd2Z+hA3NWdeqvrjCodWFSKyCzAUN3vIB8C/fByLnlQi8n3c1Ljrcd1ZS/38etcjL9RrAGAhblsXUnxbY93LxZRORO4ETgX2U9V8NamMqYok7X/DgvqdX2Lrm2MpK3CTYtykHpwQB71ffkVWkqDE1/qe3ErSEPijcMWowfUC/hOlfV/PqnBonZarh0tShukZ4zufziEsueUREXkN2An4uqpeHXU8xnREMKRrOPBftd6bRUReAPYD/h9woqpuijikihGRBlyxzE1aZAYVEdkZN1PQ63EuRlkOIrI9bijJQ6p6UtTxdJa4WRP/C5gEbIu7uFwC/BX4qaq+EmF4pkRJ2v9mC2p4Hkr7Zxhc7amXgCfVo9nogt7sRwdP7/OxzmhnJWwI/PO4mnGPAydpCbN+xl1Q4L9eVXuGliUyuSUie+ASBQfgehz2KtA89slYU/t8Ooew5JZHRGQ97sKwSVXXRR1PJYlIQ0cTAiKyk6q+UamYTNcEn18Betd6j7tgpq5ewHBVXRh1PJUUzOp0D3CHqp5fpO19wMnAqar60yqEFykRWY5L+g2JOpaOEpFewB1AKjGX3Q09dfLwM9yMXjV9TPJdkva/xvhORFYBvYHtVXVR1PGUg4j8DdgDuAK4TVXXJzG5JSIX4SbJqsdKVhhP+HQOYcktj4jIAqCnqubrXl8zROTvwOxiPUFC7c8BvqOqfSobWdcE9QUA5qa6j4eWdYR3xcdF5G3c9Lexnmq9HIIT0zZV7R91LJUmIr8CjgAOVNXni7Q9CFcj5ZeqelwVwouMiGyDm/J7c/hOtQ9EpA43mcd03MnMItz7liqCm6ptMxSX5PoDcGjch3XZ/jcZ+19jfCciS4G6WjrfF5FLgRvJHFoqdHyoqbc9mURkX+CF4OmtwGPAb3GTg50IDAEOwd0EXA1cjBuC/MfqR1uaJB1Xk7St2Xw6h7DklkdE5Ke4nd8IVV0QdTyVFNzNWQ9coqp3FmjXhOtdcBxA3O9uhLrV/0dVd8la1hHe3ckRkW/jplvfV1VfijqeShKRvwB7An1VdWPU8VRScMAbjetRurZI2z7AKuBtVd2xGvFFRUQuAG4B3lXVcVHH0xEiciZuso7NwGXArdnDn4IE2Pm44s7dgLNU9d4qh9ohtv9Nxv7X1KYkDYEXkaeAA4EBtTAkEdLHjJuA8yg8c3Qx3u1/U0TkJ7hh/t9V1UuDZblqke2Jq2m0Gtgrzp+BJB1Xk7St2Xw6h/Ay851gXweOws2eckrEsVTan3D1Bm4XkUOBc1V1VbiBiEwGfgKMCBZ9s7ohdkqqYPjSHMtq3VdxsxjdJiKHqOrKqAOqoDuB23Hbe3/EsVTaUGBVscQWgKquEZGVwHaVD6v8RGREkSbb4GoSHIeb8llpLwrsk1NxsV+hqjfnahAku24NZvG9CTgdN5tvnNn+Nxn738QIZoQsB1XVs8v0tyrlJIIh8LjEeiFXEQyBB3wcAn8Trnfsp4DrI46lLIJjxqdF5Au4JGUv4Glcr6Wa7skdMgV3bL0pa3nG8ERV/buIfBo37P8K3KQYcZWk42qStjWbN+cQ1nPLMyLyUeAB4C+4ZM6LtVjrJLjDcy3wedxOfx6uTs/zIiK4qbCvxiVoFwGnq+pTUcVrigum8R6JO6i34E5QXwQK3pFSD6aR1I/RAAAWJUlEQVTsziUYrncgcLSv21CKIFnVo5Shd8F3dz1uqF7suzZnE5GO1BkQ4N/AAdmJ+bgTkSVAE6433oYibXvieuOtVtXmasRnOi5p+9+k6MQMgrlq5wke9CRI2hB4EbkG+G9cYuOmYvtiHyWt5paIbMB91xpDy7YAa7LLWIhId1xpg7dUdbfqRmpMJp/OISy55ZEOXlileDs2HdInKPfjeoe0Ajfg7nwcgDsheww3HGZpvr9h4qGT03h7+fkVkS/hioVeBPQDnsclpIsdBK6tfHTlJSKvALvjkjh/KtJ2CvAs8G9VHV+N+MqpA93P38H1FviGjzcfRKQFWKeqA0tsvwzoparbVDYy01lJ2v8miYjcg3tfj8Ida1qAl2mvjzcMmAj0BFbgZvDNKVVDJq6SNAQ+VMdnAtAX976+RuFzCB/r+JwBbNCYz75WLsGxspuqNoWWrcC9x43ZZSyCdd3iXk/Y1D6fziEsueWRpIzrzSYiA4G7gCNpv8vYAnxeVb8XZWzlENSRGIKrI/FB1rrewDXATFxy7zHgaz7ewevsNN4a8ym7c8k6CKTulBfd2fr4XRWRbwKX45JWB6vqljztuuHupE/B1Zu4rHpRloeIjCzSZAuwQlXXVyOeShGR93H7pKGqurhI221xvWc/UNVh1YivnGz/W5iP+9+kEZEHcEP2rscl1Fdnre8DfA74AvAzVfWyrEUwW1dLqUXWg9lqu/uYGEjq+X6tE5F/ALsC/VPfUxF5CZfEnKaqz4XaDsUlqderau8o4u2spBxXITnb6tM5hN2R88v0qAOIyFrgw+BxamaVubhii7XgHOD7wI9xdXrCHqO9lxq4aZSnish09SwznbCLpP+j43c4fPU9XA+1A4Dfi8hnVfWVcAMR2QtXePwAXGI6u96EF1R1btQxVMmfgGNxJ2UXFmn7Fdz+qeAwoRiz/a/xloici0tsXaOq1+VqExSjvlpENgLXiMjTWmCinhjbhOuBVlQwBL4nblIMHyWljk/SpJJbOwF/DZY9A+wFfElEjlTVliBhkrp5/8+qR9l1iTiuBhKxrT6dQ1jPLRNrIrIrrqDiLridw8O4aXL70j6b4l3RRdh1IvJrYBZwmKr+PrT8SOBXQBtuiNMGXNHm7ngwM5lJDhE5DVfoN+UDXAJaccNIBtOemD5DVWu9yL7XQvVqFFfj8Suq+nZWm3G45NfJQbsZGuPpyvOx/a/xmYj8GTfssOisekEPruXAy6q6XzXiK6ckDYE3tUlEZuOOqd9W1cuDZaNxQ04bcEOH3wB2BFI9FE9X1Z9EEG6nJem4mqRt9YU3WTiTPCJyAa5Y3a7ASuB4VT0B1333RdxMKz8UkQdFpCn/X4q9jwS/X85anrpo/Iaqnqaq5wGX4JIEJ1cxPmMKUtX7cIV+5+I+n9sB++FmPB0SLHsX+LgltuJPVZ8Bvkv7vuYNEZkjIs+LyHMiMhd3Av5fwUu+42NiK2D7X+OznXGz1RZMbEG6B9fq4DU+ehL3/bs+GOaeU7Du67jv7xNVis2YUvwW1yvvrdQCVX0Pd0xZg0to7Q8MxH1+v+lbYiuQpONqkrbVC9Zzy8SSiDwMHE37cJeTVXV+aH09bjbFz5E1m2IE4XZJvoKRIvIh0AyMCw5+iEgv3AHwQ1XdrurBGlNA8L2cDkzGJbXA1WN6AXha3VTgXggmBSgLHycKABCRi3C9s/LVuFmGGw51S9WCKjPb/xqfichqoBHYVlWXF2k7AFiMq+Hj42y12wNvAj1wvbIKDYGfihsCv7Oqzqt2rMZ0VPD9PBwYjpsM4YnsHtO+SNJxNUnb6gtLbsWUiIwIHm5W1UVZyzrExwN7ULiuDfgqcG2+i2IRmQ7ci5sRaIuqNlQvyvIQkU242WLCs6eMwvV0maeqo7LaL8fNTNajimF2iIicHjxcpaq/zlrWIb533Q1qJ8wEJgHb4u7kLMHVW/i9qm6KMDyTRydnhtnqz+B5kV8R2YbMzy+4C+SXgCdVtSWq2MrB9r+F+b7/rXUi8hyup8f3VfWSIm2/A3wG+JOqTqlGfOVmQ+CNib9aPK7mU4vb6vs5hBWUj6/3gt//wQ3LCy/rCMXP93kBrrfWs4UaqerTIrIHcDduWJSPlgODRKSfqq4Mls0Ifr+Qo303XJH9OLsH99l7A/h11rKOUFzy0ksich5wHe7uTS5LReRqVb2jimGZ0hSaFGBPIHUiswA3oxG4JPv2weOVwKsVi65KguTVo8FPLbL9b35e738T4ge4nrKfDsozXKeq74YbBDV9vgicgXtPb616lGWiqveJyDLgZmAUbgh8dg+Id4GLVPXxKofXKSKSer/eVtVDs5Z1hKrq2PJFZspNRN7D3bg/zNdeWSWqxeNqPrW4rffg8TmEj0mPpJCs39mPO/p3fLNHsS72KUG7o0Wk2KxecfU34DDgbOBbIlIXPFbg6XBDERkE9AZer3aQHTQPF//CHMsSQUS+AVxO+3cwnATZHpcIGQTcJiJjVfXz1Y/S5KOqB+VaLiJfB6bhCoReo6pvZa0fB3wZOAXXQ+K/Kxyq6Rrb/xpvqepPRORg4ExcseLTRWQ+7nijuGPN8KC5APd6WsMnTVV/KyI7UCND4HFJOnDDKLOXdYR9v+NvO2BTjSe2oDaPq/nU4rZ6fQ5hwxJjSkRGBg83q+rCrGUdojUwfX0wrfNAoNHHYZaFiMiJuBkhW4Hf4xIee+HGZY8M3QlARI4FfgE8oqrHRxCuKYGITKP9oPYw8EVV/U9Wm51wvbqOxx0wDirWU9FES0SOAx4EfqCqFxVpezNwAXCCqj5SjfhMx9n+19QCEbkY+BL56+OtwB1vblI78Y8VETkjeLhKVX+VtaxDVPXHZQvMlF3QI29Qdn2mWpOk42qSttUXltwysRYUB70aOAQ3O6KqarfQ+v7A9bjkwMW+1i8SkbuAs0KLWoCzVfWnWe1+jkuGXOxbEeegZlyrqi4osf1QXJFG75KZIvIg7n26S1XPLdL2DtxdnodU9aRqxGc6R0SexhUqHqKqS4u0bQY+BP6oqjMKtTXRsv1vzvbe7n+TSkR6AIdSo/XxjPGdiPwQd743KXsyhFqThONqShK21adzCEtumdgKCofeCXQPLd6qOLOIPAEcDBypqo9VMcSyEpEpuC72K3GFxt/LWt+AqzPRHVdkvzM12CITFOhepKrDSmz/HjA8nMz0hYi8jxsqMVRVFxdpOxjX9XeRqm5fqK2JVlDrBVUdWIn2Jjq2/92qvbf7X2OMiSMRGQP8HfgnMFNV10ccUkXV+nE1rNa31adzCEtueSTozrpYVfcrsf2zuItr7wpMishHgFeABuB7uIJ0jwMDcyS3Tg3W36mq51U7VlOaYMf4gaoOLbH9e8AIH2eaE5EWYF0HkyC9VHWbykZmukJE1uKmoe+vqgULgopIb9xQoI2q2rsa8RmTT5L2v8b4TkTuBlaq6qUltv8m7vz47MpGZroi6P0yBbgdWAp8H1cnbjFuWFtO1oPWRM2ncwi7I+eXUUBHLn63B0ZUJpSKuxSX2LpFg+mtRSTfjv8Pwe/9qxGYqZptgC1RB9FJa4AmEdmm2FAQEekJ9AFWVyUy0xVv4GZKvAg3HLqQi4D64DXG+Mbn/a8xvjsT+AB3LlyKE3Dn+5bcirdwb51ewI0lvMbXWe9NskV2DlEXxT9qqqYbbspZH83A7dC/UaxhUHB/Pf4m8kyWYKz2IGBZ1LF00j9wiY1PlND2E7jv6qsVjciUw49wM459VUS+HPTOyiAivUTkS8BXcfuwH1U5RmO6pAb2v8Ykja8zoyeNdOLHrtWNV6I+h7BMcI0KeoNsi+tB4qOhuGFd75fYfgPQVMF4TAeJyIHAQVmLewcX/nlfBvQDDg8e/6Uy0VXcT3DTlH9LRDaq6l25GonIOcC3cEmQ+6oYn+mcW4FZuKLNXwKuEJGXgAW493B7XDHnnrjP75PBa4ypqoTvf41JmmbcTV4Tb6OjDsCYUvh8DmE1t2IsGJs9KrToGWA5cAz579KkPlin4GZkeFZVp1UuysoQkZW4Lo09U9NWi8giYNscNbd64oZ0rVTVQVUP1uQkIl8Gvoy76Af32Sx1hyO42UYOUtUXKxBeRYlIHfAUMA23ze8DT9OeBBmOS34Nw23rM8DBNkV7/AVFQa/HDTtM3SAKf8bBdcW+Fficqm6sboTGJHv/a4zvSq1vIyJNwDnADcA/VXWPasRnjKltPp9DWM+teDsL1zsgrD/uQriY1Ifw9jLHVC1zgPHADsCbRdoejhsC9lqFYzIdMwf4Y+j5NGAz8KcCr2nDJSr/BfxYVd+uWHQVpKptInIUcDdwLC6ZdVpWs1Qi5GHclMGW2PKAqm4CLhWRG3A3ECbhesmCKwr7EvBwMFzamKjMIaH7X2N8E1xIZp/vDy5QazabAr8ob1TGmASbg6fnENZzK8ZCWdMUpfi4eqX9g3Wbqv6kQuFVlIhcD1wJ/EBVPxUs26rnlogMBF7E9XD7gqp+M4JwTQk6OtNGrRCRvYHZ5E6C/ExV/xpVbMaYZEjq/tcYH3TyfD9lE66swYWqurncsZnyCfbDi1R1WInt3wOGq6p1RjGR8ukcwpJbHvHpg9VVIjIYeAs3m8i1wLdxPbi2VdX6YCjiMcD/ACNxU+qOU1WbcS6mROQMYIOqPhh1LMYYkyS2/zUmvkRkJO1lSAQ3C/hy4LgCL0v1knhTVTdUNEBTFh29jguSWyOyy7EYU20+nUNYcssjInIPrq7UJVHHUg0iMgvXzbo7ritkHW744X+AMUAD7iRgIzBLVZ+KKFRjMgR1mXYGNqnqf4q03Rn3WX7d7rr6Q0SacXXTRgKNqnptxCEZY4ypASIyB/hQVfeNOhZTPp1Ibi3A3dTvXtnIjKkdltzyiIj0AHYiQRfMIrIPcDNuSFcurwDn29AuEycichpwD3CHqp5fpO19wMnAqar60yqEZ7pARLoB3wAuxO1jAcgaLt0feAdoBEar6qJqx2mMMaY2iIgAA3E3UuZFHY/pnI4kt0SkH7AEmyzLmA6xMbx+OZHgghkoeMEMXEVwwQx4e8EczLKwj4jsDhwADMX13voAeF5VX4oyPmPySA0luK+EtnfRPrupt9/VBHkIODJ4/G/cDYeMY6mqrhCRB3AJsKOA26oaoTHGGO+JyF7A1cAhuDIdSuh4E9xIuT5YfnEw4YmJieDaZc+sxT1F5PRCL8PNen88bsTK3yoUnjE1yXpueUREfgUcARyoqs8XaXsQbsz+L1W10Jh9Y0yZicjbwGigSVXXFmnbB1gFvK2qO1YjPtM5InISLgH5IXC4qr6Sa6KLoO004Gngt6o6q/rRGmOM8VXQA/xOXGmOFM1xrHkCOBg4UlUfq2KIpogcs2CmZrIv6eVB28NV9Xfljs2YWmU9t/yyW/D71RLavhz8Hl+hWIwx+Q0FVhVLbAGo6hoRWQlsV/mwTBedhTvZvEJVXynS9sWgre2DjTHGlExEPoIbpdEd+B5wL/A4bmhitntxPbuOAiy5FS8rgfAw0pG4iQDeL/Ca1EQB/wJ+qKrPVi48Y2qP9dzyiIisB1pUdUCJ7ZcD3VW1T2UjM8aEBcmqHqras4S2AqwHNqtq34oHZzpNRBbjLi56p2anytdzK1i3HNhGVRurG6kxxhhficgdwNnALar66WBZvl7CQ3HJkn+rqt1MibEkzXpvTFTqog7AdMgmoOjFMqQvmHtSevdXY0z5vAc0iMj+JbSdDPQA5lY2JFMGTbgeeaVOu27HWGOMMR01A3f+/o1iDVV1Ie4G2YhKB2W67CvAt6IOwphaZifefrELZmP88CSuXsL1wex6OQXrvo47iX2iSrGZzlsBNInINsUaisj2QF9gccWjMsYYU0uGAutUtdDwtbANlHjz20RHVb+iqpbcMqaCLLnlF7tgNsYP3wNacDN8/l5EJmQ3CGZBeiposxG4qaoRms5I1TucVkLbTwa//1KhWIwxxtSmjbib2VKsoYj0xM2ut6riURljTMxZzS2PBD0B3sT1yHoW+Gx2UePggvk7wFTcxfXOqjov+28ZYyormOnontCiD3A9KRU3k+Jg2mfDOUNV7692jKZjRORM4G7gJeAgVV2fqw6KiJwI3A/UA0ep6m+iiNcYY4x/ROTvuMlIPqKqbwbL8tXcOg54CHhWVUu58WKqQERSsyQuVdVbs5Z1iKpeW7bAjKlxltzyjF0wG+MPETkcuBkYlafJu8BFqvp41YIynSYidcALwN64mYx+AHwV6A/sC+wOzMZNyy7AU6o6M5pojTHG+EhErgeuBH6gqp8KluW6kTIQNzPvKOALqvrNCMI1OQTF4xV4Q1V3yVrWIbkmrDHG5GbJLQ/ZBbMx/hCRemA6rg7ekGDxIlyS5P+3dz8vVtVhHMffj+OMhKNB2YQhBiEEGa2GllkUFeSmRVGLbBPRjz8hChGqXcuQcONGgoIookUhTYIrhSBQhKKFIZSUWrRxSj8tzpFk9DbHnLlnzuX92szlO8/is7v3Puc+3+frJJf7yqYbV1VzwOfAPKM/pBbNOOJTSc6NK5skafiq6k7ge2AjsA94j2ZyYy7JVDuK+DTwNnA38CuwI8kfPUXWElW1QPMZ4XSSF5ec3ZAkj6xoOGmC2dwaKL8wS1I/qmoaeBl4iWZ05Or7K08CHwD7kyz2EE+SNHBVtRv4GJgG/qJ5n5kCTgH3ADM0D1IuAruTHO4pqiStGTa3JEnqoKoeal9+l+RCezZL84BhCvjlyrkkSTejqh6kmdSYH1HyLfBKkmPjSyVJa5fNLUmSOmjvy7gM3JHkfN95JEmTr6oeoNmsfBfNg5SfgaNJjvcaTDelqnbSNC7n2qOzwPEkJ/pLJQ2bzS1JkjqoqvPApSRb+s4iSZKGpx05fRe4b0TJSeCNJJ+NL5U0GdYtXyJJkoAfgE1VtaHvIJIkaViq6i3gU2AnzZ1pl2h+sXW2fV3t/z6pqr09xZQGy+aWJEndfEhzue+zfQeRJEnDUVVPAntpGlhHgMeB2SRbk2wFZtuzhbbmzap6op+00jA5lihJUgdVtR74BrgfeD7JFz1HkiRJA1BVXwKPAR8Bz2XEl/CqKpqHac8AXyWxwSV1ZHNLkqQO2nGCW4DXgY3ACeAo/44TXFeSfWMJKEmS1qSqOgfcCmxPcmaZ2m3AaeBCktvGkU+aBDa3JEnqoN2WGJpxgSuWfRNNMrVqoSRJ0ppXVX8CF5Pc3rH+N2AmyabVTSZNjvV9B5AkaSCO0KGZJUmStMSPwL1VNZNk8b8K28U1s8CpsSSTJoTNLUmSOkjycN8ZJEnSIB0C3gH2AAeWqX2BZoHNodUOJU0SxxIlSZIkSVolVTUNHAbmgVeTHBxRtwfYDxwDHk3y9/hSSsNmc0uSJEmSpBXQLqC5ng3Aa8Bm4CdgAThDc+XBNmAXsB34HXgfWHQpjdSdzS1JkiRJklbAVQtoRpa0f5fWXHPuUhqpO+/ckiRJkiRpZbiARuqBv9ySJEmSJEnSYK3rO4AkSZIkSZL0f9nckiRJkiRJ0mDZ3JIkSZIkSdJg2dySJEmSJEnSYP0Dp9Eh36U0AS0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1440x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=((20,8)))\n",
    "\n",
    "sns.violinplot(x=df[\"Performance\"], y=df[\"Loss (%)\"], hue = df[\"System\"], linewidth=3, width = 0.7,\n",
    "              scale_hue=True, saturation = 0.75, ax = ax, scale = \"width\", dodge = False)\n",
    "\n",
    "ax.set_title(\"\")\n",
    "ax.set_xlabel(\"\", size = 20)\n",
    "ax.set_ylabel(\"Performance Loss (%)\", size = 25)\n",
    "\n",
    "plt.ylim(-10, 120)\n",
    "plt.yticks([-20,0,20,40,60,80,100], size=20)\n",
    "\n",
    "labs = [t.get_text().split('_')[1] if len(t.get_text().split('_')[1]) < 6 else t.get_text().split('_')[1][0:5]+'.' for t in ax.get_xticklabels()]\n",
    "labs[15] = \"bitrate\"\n",
    "ax.set_xticklabels(labs, size=25)\n",
    "ax.xaxis.set_tick_params(rotation=90)\n",
    "\n",
    "plt.legend(loc=\"upper left\", frameon=True, fontsize=20, title = \"Systems\", title_fontsize=20)\n",
    "plt.grid(alpha = 0.5)\n",
    "plt.savefig('./RQ3-violon_plot.png', dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Complete results "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_dir = \"../../../data/\"\n",
    "name_systems = [\"nodejs\", \"poppler\", \"xz\", \"x264\", \"gcc\", \"lingeling\", \"imagemagick\"]\n",
    "\n",
    "data = dict()\n",
    "inputs_name = dict()\n",
    "inputs_count = dict()\n",
    "inputs_perf = dict()\n",
    "\n",
    "inputs_perf[\"gcc\"] = [\"size\", \"ctime\", \"exec\"]\n",
    "inputs_perf[\"imagemagick\"] = [\"time\"]\n",
    "inputs_perf[\"lingeling\"] = [\"conflicts\", \"cps\", \"reductions\"]\n",
    "inputs_perf[\"nodejs\"] = [\"ops\"]\n",
    "inputs_perf[\"poppler\"] = [\"size\", \"time\"]\n",
    "inputs_perf[\"sqlite\"] = [\"q\"+str(i+1) for i in range(15)]\n",
    "inputs_perf[\"x264\"] = [\"size\", \"kbs\", \"fps\", \"etime\", \"cpu\"]\n",
    "inputs_perf[\"xz\"] = [\"size\", \"time\"]\n",
    "\n",
    "\n",
    "inputs_feat = dict()\n",
    "\n",
    "inputs_feat[\"gcc\"] = [\"optim\",\"-floop-interchange\",\"-fprefetch-loop-arrays\",\"-ffloat-store\",\"-fno-asm\"]\n",
    "inputs_feat[\"imagemagick\"] = [\"memory_r\", \"posterize_r\", \"gaussian-blur\", \"thread\", \"quality\"]\n",
    "inputs_feat[\"lingeling\"] = [\"--boost\", \"--carduse\", \"--decompose\", \"--gluescale\", \"--lkhd\", \"--memlim\", \n",
    "\"--minimize\", \"--prbsimple\", \"--sweepirr\", \"--sweepred\"]\n",
    "inputs_feat[\"nodejs\"] = [\"--jitless\", \"--experimental-wasm-modules\", \"--experimental-vm-modules\",\n",
    "                         \"--preserve-symlinks-main\",\"--no-warnings\",\"--node-memory-debug\"]\n",
    "inputs_feat[\"poppler\"] = [\"format\",\"j\",\"jp2\",\"jbig2\",\"ccitt\"]\n",
    "inputs_feat[\"sqlite\"] = [\"-deserialize\", \"-memtrace\", \"-maxsize\", \"-append\", \"-output\"]\n",
    "inputs_feat[\"x264\"] = [\"cabac\", \"ref\", \"deblock\", \"analyse\", \"me\", \"subme\", \"mixed_ref\", \"me_range\", \"trellis\", \n",
    "                \"8x8dct\", \"fast_pskip\", \"chroma_qp_offset\", \"bframes\", \"b_pyramid\", \"b_adapt\", \"direct\", \n",
    "                \"weightb\", \"open_gop\", \"weightp\", \"scenecut\", \"rc_lookahead\", \"mbtree\", \"qpmax\", \"aq-mode\"]\n",
    "inputs_feat[\"xz\"] = [\"memory\",\"format\",\"level\",\"depth\"]\n",
    "\n",
    "\n",
    "inputs_categ = dict()\n",
    "\n",
    "inputs_categ[\"gcc\"] = [\"optim\"]\n",
    "inputs_categ[\"imagemagick\"] = []\n",
    "inputs_categ[\"lingeling\"] = []\n",
    "inputs_categ[\"nodejs\"] = []\n",
    "inputs_categ[\"poppler\"] = [\"format\"]\n",
    "inputs_categ[\"sqlite\"] = []\n",
    "inputs_categ[\"x264\"] = ['analyse', 'me', 'direct', 'deblock']\n",
    "inputs_categ[\"xz\"] = ['memory', 'format']\n",
    "\n",
    "for ns in name_systems:\n",
    "    \n",
    "    data_path = data_dir+ns+'/'\n",
    "    \n",
    "    inputs = sorted(os.listdir(data_path))\n",
    "    inputs.remove('others')\n",
    "\n",
    "    inputs_name[ns] = inputs\n",
    "    inputs_count[ns] = len(inputs)\n",
    "    \n",
    "    for i in range(len(inputs)):\n",
    "        loc = data_path+inputs[i]\n",
    "        data[ns, i] = pd.read_csv(loc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Results for gcc\n",
      "Results ctime\n",
      " Avg 1.15 Std 0.05 $5^{th}$ 1.06 Q1 1.11 Q2 1.15 Q3 1.2 $95^{th}$ 1.22\n",
      "Results exec\n",
      " Avg 1.37 Std 0.51 $5^{th}$ 1.02 Q1 1.1 Q2 1.23 Q3 1.43 $95^{th}$ 1.88\n",
      "Results size\n",
      " Avg 1.24 Std 0.11 $5^{th}$ 1.09 Q1 1.19 Q2 1.21 Q3 1.26 $95^{th}$ 1.43\n",
      "Results for imagemagick\n",
      "Results time\n",
      " Avg 1.06 Std 0.05 $5^{th}$ 1.01 Q1 1.03 Q2 1.04 Q3 1.07 $95^{th}$ 1.14\n",
      "Results for lingeling\n",
      "Results conflicts\n",
      " Avg 1.91 Std 2.04 $5^{th}$ 1.02 Q1 1.06 Q2 1.15 Q3 1.49 $95^{th}$ 6.81\n",
      "Results cps\n",
      " Avg 1.94 Std 3.3 $5^{th}$ 1.02 Q1 1.06 Q2 1.15 Q3 1.41 $95^{th}$ 5.43\n",
      "Results reductions\n",
      " Avg 1.44 Std 0.77 $5^{th}$ 1.03 Q1 1.06 Q2 1.14 Q3 1.34 $95^{th}$ 3.11\n",
      "Results for nodejs\n",
      "Results ops\n",
      " Avg 1.77 Std 2.08 $5^{th}$ 1.01 Q1 1.09 Q2 1.17 Q3 1.57 $95^{th}$ 4.02\n",
      "Results for poppler\n",
      "Results size\n",
      " Avg 1.99 Std 2.03 $5^{th}$ 1.01 Q1 1.07 Q2 1.32 Q3 2.06 $95^{th}$ 5.04\n",
      "Results time\n",
      " Avg 2.93 Std 4.12 $5^{th}$ 1.03 Q1 1.19 Q2 1.52 Q3 2.39 $95^{th}$ 11.3\n",
      "Results for x264\n",
      "Results cpu\n",
      " Avg 1.12 Std 0.16 $5^{th}$ 1.03 Q1 1.05 Q2 1.09 Q3 1.14 $95^{th}$ 1.31\n",
      "Results etime\n",
      " Avg 1.27 Std 0.31 $5^{th}$ 1.02 Q1 1.09 Q2 1.21 Q3 1.36 $95^{th}$ 1.7\n",
      "Results fps\n",
      " Avg 1.1 Std 0.12 $5^{th}$ 1.02 Q1 1.05 Q2 1.07 Q3 1.11 $95^{th}$ 1.27\n",
      "Results kbs\n",
      " Avg 1.51 Std 1.5 $5^{th}$ 1.06 Q1 1.15 Q2 1.27 Q3 1.49 $95^{th}$ 2.4\n",
      "Results size\n",
      " Avg 1.53 Std 1.65 $5^{th}$ 1.06 Q1 1.16 Q2 1.27 Q3 1.5 $95^{th}$ 2.32\n",
      "Results for xz\n",
      "Results size\n",
      " Avg nan Std nan $5^{th}$ nan Q1 nan Q2 nan Q3 nan $95^{th}$ nan\n",
      "Results time\n",
      " Avg 1.08 Std 0.07 $5^{th}$ 1.01 Q1 1.02 Q2 1.07 Q3 1.12 $95^{th}$ 1.21\n"
     ]
    }
   ],
   "source": [
    "complete_res = []\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    print(\"Results for\",ns)\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        print(\"Results\", perf)\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        complete_res.append(np.mean(numbers))\n",
    "        disp=\"\"\n",
    "        for i in range(len(numbers)):\n",
    "            disp+=\" \"+header[i]+\" \"+str(numbers[i]) \n",
    "        print(disp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nan\n"
     ]
    }
   ],
   "source": [
    "print(np.mean(complete_res))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "q2[\"gcc\",\"ctime\"] =1.14\n",
      "q2[\"gcc\",\"exec\"] =1.25\n",
      "q2[\"gcc\",\"size\"] =1.21\n",
      "q2[\"imagemagick\",\"time\"] =1.04\n",
      "q2[\"lingeling\",\"conflicts\"] =1.14\n",
      "q2[\"lingeling\",\"cps\"] =1.14\n",
      "q2[\"lingeling\",\"reductions\"] =1.13\n",
      "q2[\"nodejs\",\"ops\"] =1.17\n",
      "q2[\"poppler\",\"size\"] =1.32\n",
      "q2[\"poppler\",\"time\"] =1.51\n",
      "q2[\"x264\",\"cpu\"] =1.08\n",
      "q2[\"x264\",\"etime\"] =1.19\n",
      "q2[\"x264\",\"fps\"] =1.07\n",
      "q2[\"x264\",\"kbs\"] =1.27\n",
      "q2[\"x264\",\"size\"] =1.27\n",
      "q2[\"xz\",\"size\"] =nan\n",
      "q2[\"xz\",\"time\"] =1.08\n"
     ]
    }
   ],
   "source": [
    "complete_res = []\n",
    "header = [\"Avg\", \"Std\", \"$5^{th}$\", \"Q1\", \"Q2\", \"Q3\", \"$95^{th}$\"]\n",
    "ratio = dict()\n",
    "for ns in sorted(name_systems):\n",
    "    for perf in sorted(inputs_perf[ns]):\n",
    "        numbers = [np.round(k,2) for k in get_ratios(ns, perf)]\n",
    "        complete_res.append(np.mean(numbers))\n",
    "        print('q2[\"'+ns+'\",\"'+perf+'\"] ='+str(numbers[4]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

